Stabilizer operators and Barnes-Wall lattices

We give a simple description of rectangular matrices that can be implemented by a post-selected stabilizer circuit. Given a matrix with entries in dyadic cyclotomic number fields $\mathbb{Q}(\exp(i\frac{2\pi}{2^m}))$, we show that it can be implemented by a post-selected stabilizer circuit if it has entries in $\mathbb{Z}[\exp(i\frac{2\pi}{2^m})]$ when expressed in a certain non-orthogonal basis. This basis is related to Barnes-Wall lattices. Our result is a generalization to a well-known connection between Clifford groups and Barnes-Wall lattices. We also show that minimal vectors of Barnes-Wall lattices are stabilizer states, which may be of independent interest. Finally, we provide a few examples of generalizations beyond standard Clifford groups.

==> anc/rational-clifford-group.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Copyright (c) Microsoft Corporation. All rights reserved.\n",
    "# Licensed under the MIT license."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {},
   "outputs": [],
   "source": [
    "# using Pkg\n",
    "# Pkg.add(\"Latexify\")\n",
    "# Pkg.add(\"Hecke\")\n",
    "# Pkg.add(\"AbstractAlgebra\")\n",
    "# Pkg.add(\"Oscar\")\n",
    "\n",
    "using Hecke;\n",
    "using Oscar;\n",
    "using Latexify;\n",
    "\n",
    "# pretty printing matrices and number field elements\n",
    "@latexrecipe function nf_print(x::nf_elem)\n",
    "    return string(x)\n",
    "end\n",
    "\n",
    "@latexrecipe function mat_print(x::AbstractAlgebra.Generic.MatSpaceElem)\n",
    "    return Array(x)\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Three-qubit rational sub-group of the Clifford group as intersection of automorphism groups"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Bases of lattices $L_1$, $L_2$ used to derive the rational Clifford group "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {},
   "outputs": [],
   "source": [
    "Q, _ = rationals_as_number_field();\n",
    "basis_1 = Q[1//2 0 0 1//2 0 1//2 1//2 0; 0 1//2 0 1//2 0 1//2 0 1//2; 0 0 1//2 1//2 0 0 1//2 1//2; 0 0 0 1 0 0 0 0; 0 0 0 0 1//2 1//2 1//2 1//2; 0 0 0 0 0 1 0 0; 0 0 0 0 0 0 1 0; 0 0 0 0 0 0 0 1];\n",
    "basis_2 = Q[1//2 1//2 1//2 1//2 1//2 1//2 1//2 1//2; 0 1 0 0 0 0 0 1; 0 0 1 0 0 0 0 1; 0 0 0 1 0 0 0 1; 0 0 0 0 1 0 0 1; 0 0 0 0 0 1 0 1; 0 0 0 0 0 0 1 1; 0 0 0 0 0 0 0 2];\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{equation}\n",
      "\\left[\n",
      "\\begin{array}{cccccccc}\n",
      "\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "\\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & 1 & 0 & 0 & 0 & 0 \\\\\n",
      "0 & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 \\\\\n",
      "\\frac{1}{2} & \\frac{1}{2} & 0 & 0 & \\frac{1}{2} & 1 & 0 & 0 \\\\\n",
      "\\frac{1}{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & 1 & 0 \\\\\n",
      "0 & \\frac{1}{2} & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & 0 & 1 \\\\\n",
      "\\end{array}\n",
      "\\right]\n",
      "\\end{equation}\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccccccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & 1 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} & 0 & 0 & \\frac{1}{2} & 1 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & 1 & 0 \\\\\n",
       "0 & \\frac{1}{2} & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccccccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & 1 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} & 0 & 0 & \\frac{1}{2} & 1 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & 1 & 0 \\\\\n",
       "0 & \\frac{1}{2} & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "execution_count": 137,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "latexify(transpose(basis_1)) |> println \n",
    "latexify(transpose(basis_1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{equation}\n",
      "\\left[\n",
      "\\begin{array}{cccccccc}\n",
      "\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "\\frac{1}{2} & 1 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "\\frac{1}{2} & 0 & 1 & 0 & 0 & 0 & 0 & 0 \\\\\n",
      "\\frac{1}{2} & 0 & 0 & 1 & 0 & 0 & 0 & 0 \\\\\n",
      "\\frac{1}{2} & 0 & 0 & 0 & 1 & 0 & 0 & 0 \\\\\n",
      "\\frac{1}{2} & 0 & 0 & 0 & 0 & 1 & 0 & 0 \\\\\n",
      "\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 1 & 0 \\\\\n",
      "\\frac{1}{2} & 1 & 1 & 1 & 1 & 1 & 1 & 2 \\\\\n",
      "\\end{array}\n",
      "\\right]\n",
      "\\end{equation}\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccccccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 1 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 1 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 0 & 1 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 0 & 0 & 1 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 0 & 0 & 0 & 1 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 1 & 0 \\\\\n",
       "\\frac{1}{2} & 1 & 1 & 1 & 1 & 1 & 1 & 2 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccccccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 1 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 1 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 0 & 1 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 0 & 0 & 1 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 0 & 0 & 0 & 1 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 1 & 0 \\\\\n",
       "\\frac{1}{2} & 1 & 1 & 1 & 1 & 1 & 1 & 2 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "execution_count": 138,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "latexify(transpose(basis_2)) |> println \n",
    "latexify(transpose(basis_2))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generators of the rational subgroup of the Clifford group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {},
   "outputs": [],
   "source": [
    "function rational_clifford_group_generators(number_of_qubits)\n",
    "\tI, mI = Q[1 0; 0 1], Q[-1 0; 0 -1]\n",
    "\tX, Z, H = Q[0 1; 1 0], Q[1 0; 0 -1], Q[1 1; 1 -1]\n",
    "\tqubit_gens = [X, Z]\n",
    "\tat(matrix, qubit) = reduce(kronecker_product, [x == qubit ? matrix : I for x in 1:number_of_qubits])\n",
    "\tcenter = [at(I, 1), -at(I, 1)]\n",
    "\n",
    "\tfunction ctrl(control, target, m)\n",
    "\t\tZc, Ic = at(Z, control), at(I, control)\n",
    "\t\t((Ic + Zc) / 2) * at(I, target) + ((Ic - Zc) / 2) * at(m, target)\n",
    "\tend\n",
    "\n",
    "\tif number_of_qubits == 1\n",
    "\t\treturn vcat(center, qubit_gens)\n",
    "\telse\n",
    "\t\tq_gens = [at(qm, qubit) for qubit in 1:number_of_qubits for qm in qubit_gens]\n",
    "\t\tcx_gens = [ctrl(q1, q2, X) for q1 in 1:number_of_qubits for q2 in 1:number_of_qubits if q1 != q2]\n",
    "\t\tcz_gens = [ctrl(q1, q2, Z) for q1 in 1:number_of_qubits for q2 in 1:number_of_qubits if q1 < q2]\n",
    "\t\th_gens = [at(H, q1) * at(H, q2) / 2 for q1 in 1:number_of_qubits for q2 in 1:number_of_qubits if q1 < q2]\n",
    "\t\tif number_of_qubits == 2\n",
    "\t\t\treturn vcat(center, q_gens, cx_gens, cz_gens, h_gens)\n",
    "\t\telse \n",
    "\t\t\treturn vcat(center, q_gens, cz_gens, h_gens)\n",
    "\t\tend \n",
    "\tend\n",
    "end;\n",
    "\n",
    "lattice_from_basis(basis_matrix) = lattice(quadratic_space(Q, nrows(basis_matrix)), basis_matrix);\n",
    "group_from_generators(generators) = matrix_group([change_base_ring(QQ, g) for g in generators]);\n",
    "lattice_automorphism_group(basis_matrix) = group_from_generators(automorphism_group_generators(lattice_from_basis(basis_matrix)));\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Check that the rational Clifford group is a subgroup of automorphsim groups of $L_1$, $L_2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {},
   "outputs": [],
   "source": [
    "basis1_gnes = [change_base_ring(maximal_order(Q), transpose(basis_1)^(-1) * g * transpose(basis_1)) for g in rational_clifford_group_generators(3)];\n",
    "basis2_gens = [change_base_ring(maximal_order(Q), transpose(basis_2)^(-1) * g * transpose(basis_2)) for g in rational_clifford_group_generators(3)];\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Compare the size of the rational Clifford group and automorphsim group of lattices $L_1$, $L_2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "order(rational_clifford_group_q3) = 2580480\n",
      "(order(group1), order(group2)) = (696729600, 696729600)\n"
     ]
    }
   ],
   "source": [
    "group1 = lattice_automorphism_group(basis_1);\n",
    "group2 = lattice_automorphism_group(basis_2);\n",
    "rational_clifford_group_q3 = group_from_generators(rational_clifford_group_generators(3))\n",
    "@show order(rational_clifford_group_q3);\n",
    "@show order(group1), order(group2);\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Order of the intersection of automorhism groups of $L_1$, $L_2$ is the same as the order of the rational Clifford group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "order((intersect(group1, group2))[1]) = 2580480\n"
     ]
    }
   ],
   "source": [
    "@show order(intersect(group1,group2)[1]);"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Lattices $L_1$ and $L_2$ are isometric (after the rescaling of the inner product)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 143,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "is_isom = true\n"
     ]
    }
   ],
   "source": [
    "is_isom, isometry_matrix = is_isometric_with_isometry(rescale(lattice_from_basis(basis_1),2),lattice_from_basis(basis_2));\n",
    "@show is_isom;"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Some standard properties of $L_1$ and $L_2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 144,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(ideal_generator(norm(lattice_from_basis(basis_1))), ideal_generator(scale(lattice_from_basis(basis_1)))) = (1, 1//2)\n",
      "(ideal_generator(norm(lattice_from_basis(basis_2))), ideal_generator(scale(lattice_from_basis(basis_2)))) = (2, 1)\n",
      "((is_modular(lattice_from_basis(basis_1)))[1], (is_modular(lattice_from_basis(basis_2)))[1]) = (true, true)\n"
     ]
    }
   ],
   "source": [
    "# Generator of an ideal, assuming it is a principal ideal \n",
    "function ideal_generator( principal_ideal )\n",
    "    is_pr, gen = is_principal_with_data(principal_ideal)\n",
    "    @assert is_pr\n",
    "    return gen\n",
    "end;\n",
    "\n",
    "@show ideal_generator(norm(lattice_from_basis(basis_1))), ideal_generator(scale(lattice_from_basis(basis_1)));\n",
    "@show ideal_generator(norm(lattice_from_basis(basis_2))), ideal_generator(scale(lattice_from_basis(basis_2)));\n",
    "@show is_modular(lattice_from_basis(basis_1))[1], is_modular(lattice_from_basis(basis_2))[1];"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Constructing lattices $L_1$ and $L_2$ as orbits of rational Clifford group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "# Convert pseudo-matrix to matrix, assuming that the base ring is a principal ideal domain so all ideals are principal\n",
    "function pseudo_matrix_to_matrix( pseudo_matrix )\n",
    "    coef_ideals = Hecke.coefficient_ideals(pseudo_matrix)\n",
    "    matr = Array(matrix(pseudo_matrix))\n",
    "    m = matrix([ [ideal_generator(coef_ideals[k]) * x for x in matr[k,:]] for k in 1:nrows(matr) if !is_zero(matr[k,:]) ])\n",
    "    return m\n",
    "end;\n",
    "\n",
    "default_orbit_start(dim) = [ k == 1 ? Q(1) : Q(0) for k in 1:dim ];\n",
    "two_orbit_start(dim)= [ k == 1 || k == 2 ? Q(1) : Q(0) for k in 1:dim ];\n",
    "\n",
    "function lattice_basis_from_group_generators( generators, orbit_start )\n",
    "    field = base_ring(generators[1])\n",
    "    open_list = [ orbit_start , -orbit_start ]\n",
    "    result = Set(open_list)\n",
    "    current_node_id = 1\n",
    "    while current_node_id <= length(open_list)\n",
    "        node = open_list[current_node_id]\n",
    "        current_node_id = current_node_id + 1\n",
    "        for g in generators\n",
    "            new_node = g * node \n",
    "            if new_node in result\n",
    "            else \n",
    "                push!(result,new_node)\n",
    "                push!(open_list,new_node)\n",
    "            end\n",
    "        end \n",
    "        if current_node_id % 10000 == 0 \n",
    "            print(\".\") # we are going to print some dots for very big orbits\n",
    "        end\n",
    "    end\n",
    "    # make a pseudo-matrix describing a sum of orbit vector times ring of integers\n",
    "    basis_matrix =  matrix(open_list)\n",
    "    ring_of_integers = maximal_order(field)\n",
    "    one_ideal = ideal(ring_of_integers,1)\n",
    "    basis_pseudo_matrix = pseudo_matrix(basis_matrix,[one_ideal for j in 1:length(open_list)])\n",
    "    # make basis compact using HNF for pseudo-matrices\n",
    "    pseudo_basis_hnf = pseudo_hnf(basis_pseudo_matrix)\n",
    "    return pseudo_matrix_to_matrix(pseudo_basis_hnf), length(open_list)\n",
    "end;\n",
    "\n",
    "function number_of_minimal_vectors( L )\n",
    "    abs_basis = absolute_basis(L)\n",
    "    d = length(abs_basis)\n",
    "    V = ambient_space(L) \n",
    "    integer_gram = matrix([[ absolute_tr(inner_product(V,abs_basis[i],abs_basis[j])) for i in 1:d] for j in 1:d ])\n",
    "    LL = integer_lattice(gram = integer_gram)\n",
    "    return 2*length(shortest_vectors(LL))\n",
    "end;"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Check that the orbit constructions coinside with the bases in the beginning of the notebook "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 146,
   "metadata": {},
   "outputs": [],
   "source": [
    "orbit1_basis, orbit1_size = lattice_basis_from_group_generators(rational_clifford_group_generators(3), default_orbit_start(8) );"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "metadata": {},
   "outputs": [],
   "source": [
    "orbit2_basis, orbit2_size = lattice_basis_from_group_generators(rational_clifford_group_generators(3), two_orbit_start(8) );"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lattice_from_basis(basis_1) == lattice_from_basis(orbit1_basis) = true\n"
     ]
    }
   ],
   "source": [
    "@show lattice_from_basis(basis_1) == lattice_from_basis(orbit1_basis);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lattice_from_basis(basis_2) == lattice_from_basis(orbit2_basis) = true\n"
     ]
    }
   ],
   "source": [
    "@show lattice_from_basis(basis_2) == lattice_from_basis(orbit2_basis);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(number_of_minimal_vectors(lattice_from_basis(orbit1_basis)), number_of_minimal_vectors(lattice_from_basis(orbit2_basis)), orbit1_size, orbit2_size) = (240, 240, 240, 240)\n"
     ]
    }
   ],
   "source": [
    "@show number_of_minimal_vectors(lattice_from_basis(orbit1_basis)), number_of_minimal_vectors(lattice_from_basis(orbit2_basis)), orbit1_size, orbit2_size;"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Check that orbit constructions produce lattices isometric to rational Barnes-Wall lattice"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 151,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "rational_barnes_wall_lattice (generic function with 1 method)"
      ]
     },
     "execution_count": 151,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function rational_barnes_wall_lattice( num_qubits )\n",
    "    @assert num_qubits >= 2\n",
    "    E, i = cyclotomic_field(4);\n",
    "    _, cc = Hecke.is_cm_field(E);\n",
    "    qubit_BW_basis_Qi =  E[1 1; 1+i 0];\n",
    "    BW_basis_Qi = num_qubits-1 == 1 ? qubit_BW_basis_Qi : reduce(kronecker_product, [qubit_BW_basis_Qi  for k in 1:num_qubits-1])\n",
    "    reBasis = map(x -> Hecke.QQ(cc(x) + x)//2, BW_basis_Qi )\n",
    "    imBasis = map(x -> Hecke.QQ((cc(x) - x) * (-i) )//2, BW_basis_Qi )\n",
    "    basis_Q = vcat(hcat(reBasis,imBasis),hcat(-imBasis,reBasis))\n",
    "    return quadratic_lattice(Q, 1//2 * change_base_ring(Q, basis_Q));\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 2 qubits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "\\frac{-1}{2} & 0 & \\frac{1}{2} & 0 \\\\\n",
       "\\frac{-1}{2} & 0 & \\frac{-1}{2} & 0 \\\\\n",
       "0 & \\frac{1}{2} & 0 & \\frac{1}{2} \\\\\n",
       "0 & \\frac{1}{2} & 0 & \\frac{-1}{2} \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "\\frac{-1}{2} & 0 & \\frac{1}{2} & 0 \\\\\n",
       "\\frac{-1}{2} & 0 & \\frac{-1}{2} & 0 \\\\\n",
       "0 & \\frac{1}{2} & 0 & \\frac{1}{2} \\\\\n",
       "0 & \\frac{1}{2} & 0 & \\frac{-1}{2} \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "execution_count": 152,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L_q2_basis = lattice_basis_from_group_generators(rational_clifford_group_generators(2), default_orbit_start(4))[1]\n",
    "L_q2 = lattice_from_basis(L_q2_basis)\n",
    "is_isom_2q, isom_2q = is_isometric_with_isometry( rescale(L_q2,1//2) ,rational_barnes_wall_lattice(2))\n",
    "@assert lattice_from_basis(L_q2_basis * isom_2q ) == rational_barnes_wall_lattice(2)\n",
    "# println(latexify(isom_2q))\n",
    "latexify(isom_2q)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 3 qubits "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "is_isom_3q_1 = true\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccccccc}\n",
       "0 & 0 & \\frac{-1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{-1}{2} & 0 & 0 \\\\\n",
       "\\frac{-1}{2} & 0 & \\frac{-1}{2} & 0 & 0 & \\frac{1}{2} & 0 & \\frac{-1}{2} \\\\\n",
       "0 & 0 & \\frac{1}{2} & \\frac{1}{2} & 0 & 0 & \\frac{1}{2} & \\frac{-1}{2} \\\\\n",
       "\\frac{1}{2} & 0 & \\frac{-1}{2} & 0 & \\frac{-1}{2} & 0 & \\frac{1}{2} & 0 \\\\\n",
       "0 & 0 & 0 & 0 & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} \\\\\n",
       "\\frac{1}{2} & 0 & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & \\frac{-1}{2} & 0 \\\\\n",
       "0 & -1 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 0 & \\frac{-1}{2} & \\frac{1}{2} & 0 & 0 & \\frac{-1}{2} \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "\"\\\\begin{equation}\\n\\\\left[\\n\\\\begin{array}{cccccccc}\\n0 & 0 & \\\\frac{-1}{2} & \\\\frac{1}{2} & \\\\frac{1}{2} & \\\\frac{-1}{2} & 0 & 0 \\\\\\\\\\n\\\\frac{-1}{2} & 0 & \\\\frac{-1}{2} & 0 & 0 & \\\\frac{1}{2} & 0 & \\\\frac{-1}{2} \\\\\\\\\\n0 & 0 & \\\\frac{1}{2} & \\\\frac{1}{2} & 0 & 0 & \\\\frac{1}{2} & \\\\frac{-1}{2} \\\\\"\u001b[93m\u001b[1m ⋯ 97 bytes ⋯ \u001b[22m\u001b[39m\"c{1}{2} & \\\\frac{1}{2} & \\\\frac{1}{2} & \\\\frac{1}{2} \\\\\\\\\\n\\\\frac{1}{2} & 0 & 0 & \\\\frac{1}{2} & 0 & \\\\frac{1}{2} & \\\\frac{-1}{2} & 0 \\\\\\\\\\n0 & -1 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}{2} & 0 & 0 & \\\\frac{-1}{2} & \\\\frac{1}{2} & 0 & 0 & \\\\frac{-1}{2} \\\\\\\\\\n\\\\end{array}\\n\\\\right]\\n\\\\end{equation}\\n\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "is_isom_3q_2 = true\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccccccc}\n",
       "\\frac{1}{4} & 0 & \\frac{-1}{4} & 0 & \\frac{1}{4} & \\frac{-1}{2} & \\frac{-1}{4} & 0 \\\\\n",
       "\\frac{1}{4} & 0 & \\frac{-1}{4} & 0 & \\frac{1}{4} & \\frac{1}{2} & \\frac{-1}{4} & 0 \\\\\n",
       "\\frac{1}{4} & \\frac{-1}{2} & \\frac{1}{4} & 0 & \\frac{1}{4} & 0 & \\frac{1}{4} & 0 \\\\\n",
       "\\frac{1}{4} & 0 & \\frac{-1}{4} & 0 & \\frac{-1}{4} & 0 & \\frac{1}{4} & \\frac{1}{2} \\\\\n",
       "\\frac{1}{4} & 0 & \\frac{1}{4} & \\frac{1}{2} & \\frac{-1}{4} & 0 & \\frac{-1}{4} & 0 \\\\\n",
       "\\frac{-1}{4} & \\frac{-1}{2} & \\frac{-1}{4} & 0 & \\frac{-1}{4} & 0 & \\frac{-1}{4} & 0 \\\\\n",
       "\\frac{-1}{4} & 0 & \\frac{-1}{4} & \\frac{1}{2} & \\frac{1}{4} & 0 & \\frac{1}{4} & 0 \\\\\n",
       "\\frac{1}{4} & 0 & \\frac{-1}{4} & 0 & \\frac{-1}{4} & 0 & \\frac{1}{4} & \\frac{-1}{2} \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "\"\\\\begin{equation}\\n\\\\left[\\n\\\\begin{array}{cccccccc}\\n\\\\frac{1}{4} & 0 & \\\\frac{-1}{4} & 0 & \\\\frac{1}{4} & \\\\frac{-1}{2} & \\\\frac{-1}{4} & 0 \\\\\\\\\\n\\\\frac{1}{4} & 0 & \\\\frac{-1}{4} & 0 & \\\\frac{1}{4} & \\\\frac{1}{2} & \\\\frac{-1}{4} & 0 \\\\\\\\\\n\\\\frac{1}{4} & \\\\frac{-1}{2} & \\\\frac{1}{4} & 0 & \\\\frac\"\u001b[93m\u001b[1m ⋯ 226 bytes ⋯ \u001b[22m\u001b[39m\"{2} & \\\\frac{-1}{4} & 0 & \\\\frac{-1}{4} & 0 & \\\\frac{-1}{4} & 0 \\\\\\\\\\n\\\\frac{-1}{4} & 0 & \\\\frac{-1}{4} & \\\\frac{1}{2} & \\\\frac{1}{4} & 0 & \\\\frac{1}{4} & 0 \\\\\\\\\\n\\\\frac{1}{4} & 0 & \\\\frac{-1}{4} & 0 & \\\\frac{-1}{4} & 0 & \\\\frac{1}{4} & \\\\frac{-1}{2} \\\\\\\\\\n\\\\end{array}\\n\\\\right]\\n\\\\end{equation}\\n\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "is_isom_3q_1, isometry_matrix_3q_1 = is_isometric_with_isometry(lattice_from_basis(basis_1), rational_barnes_wall_lattice(3));\n",
    "\n",
    "@show is_isom_3q_1;\n",
    "# println(latexify(isometry_matrix_3q_1))\n",
    "latexify(isometry_matrix_3q_1) |> display\n",
    "@assert lattice_from_basis(basis_1 ) == rational_barnes_wall_lattice(3)\n",
    "\n",
    "\n",
    "is_isom_3q_2, isometry_matrix_3q_2 = is_isometric_with_isometry(rescale(lattice_from_basis(basis_2),1//2),rational_barnes_wall_lattice(3));\n",
    "@show is_isom_3q_2;\n",
    "# println(latexify(isometry_?atrix_3q_2))\n",
    "latexify(isometry_matrix_3q_2) |> display\n",
    "@assert lattice_from_basis(basis_2 * isometry_matrix_3q_2 ) == rational_barnes_wall_lattice(3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 4 qubits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "is_isom_4q = true\n"
     ]
    }
   ],
   "source": [
    "L_q4_basis = lattice_basis_from_group_generators(rational_clifford_group_generators(4), default_orbit_start(16))[1]\n",
    "L_q4 = lattice_from_basis(L_q4_basis)\n",
    "is_isom_4q, isom_4q = is_isometric_with_isometry( rescale(L_q4,2) ,rational_barnes_wall_lattice(4))\n",
    "@show is_isom_4q\n",
    "# println(latexify(isom_4q))\n",
    "latexify(isom_4q)\n",
    "@assert lattice_from_basis(L_q4_basis * isom_4q ) == rational_barnes_wall_lattice(4)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 5 qubits "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      ".............."
     ]
    },
    {
     "data": {
      "text/plain": [
       "Quadratic lattice of rank 32 and degree 32\n",
       "  over maximal order of Number field of degree 1 over QQ \n",
       "  with basis AbsSimpleNumFieldElem[1]"
      ]
     },
     "execution_count": 155,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L_q5_basis = lattice_basis_from_group_generators(rational_clifford_group_generators(5), default_orbit_start(32))[1];\n",
    "L_q5 = lattice_from_basis(L_q5_basis)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "is_isom_5q = true\n"
     ]
    }
   ],
   "source": [
    "is_isom_5q, isom_5q = is_isometric_with_isometry( rescale(L_q5,4) ,rational_barnes_wall_lattice(5))\n",
    "@show is_isom_5q\n",
    "# println(latexify(isom_5q))\n",
    "latexify(isom_5q)\n",
    "@assert lattice_from_basis(L_q5_basis * isom_5q ) == rational_barnes_wall_lattice(5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.10.3",
   "language": "julia",
   "name": "julia-1.10"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.10.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/stabilizer-operators-and-barnes-wall-lattices.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "164ae38e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Copyright (c) Microsoft Corporation. All rights reserved.\n",
    "# Licensed under the MIT license."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "68a4160e-c5af-4221-855e-99b926c01543",
   "metadata": {},
   "source": [
    "# Stabilizer operators and Barnes-Wall lattices"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "13ef3caa-770b-4351-afbe-9e579f16ccb1",
   "metadata": {},
   "source": [
    "## Dependencies"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9783fdf8-397a-422e-8006-8d88834f9614",
   "metadata": {},
   "source": [
    "For documentation see [AbstractAlgebra.jl](https://nemocas.github.io/AbstractAlgebra.jl/dev/matrix/) and [Hecke.jl](https://www.thofma.com/Hecke.jl/dev/)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "8d134c04-cd6a-4425-8b61-d0f6e00a5871",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Welcome to \n",
      "\n",
      "\u001b[31m    _    _           _\u001b[39m\n",
      "\u001b[31m   | |  | |         | |\u001b[39m\n",
      "\u001b[31m   | |__| | ___  ___| | _____\u001b[39m\n",
      "\u001b[31m   |  __  |/ _ \\/ __| |/ / _ \\\u001b[39m\n",
      "\u001b[31m   | |  | |  __/ (__|   <  __/\u001b[39m\n",
      "\u001b[31m   |_|  |_|\\___|\\___|_|\\_\\___|\u001b[39m\n",
      "\u001b[31m    \u001b[39m\n",
      "Version\u001b[32m 0.30.12 \u001b[39m... \n",
      " ... which comes with absolutely no warranty whatsoever\n",
      "(c) 2015-2024 by Claus Fieker, Tommy Hofmann and Carlo Sircana\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# using Pkg\n",
    "# Pkg.add(\"Latexify\")\n",
    "# Pkg.add(\"Hecke\")\n",
    "# Pkg.add(\"AbstractAlgebra\")\n",
    "using Latexify\n",
    "using Hecke\n",
    "using AbstractAlgebra"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "0c5f4bb4-d891-408c-8930-8c3af08943ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "# pretty printing matrices and number field elements\n",
    "@latexrecipe function nf_print(x::nf_elem)\n",
    "    return string(x)\n",
    "end\n",
    "\n",
    "@latexrecipe function mat_print(x::AbstractAlgebra.Generic.MatSpaceElem)\n",
    "    return Array(x)\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e9d3470c-ee8a-4985-a3ce-f7903c2249ab",
   "metadata": {},
   "source": [
    "## Preliminaries"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "11905b1a-997b-4098-b2ac-524204743026",
   "metadata": {},
   "source": [
    "Define $\\mathbb{Q}(i)$ and compolex conjuagtion in $\\mathbb{Q}(i)$ "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ba2d9e97-bc3e-4399-9ad5-ea1233d7bbe3",
   "metadata": {},
   "outputs": [],
   "source": [
    "Qi, i = cyclotomic_field(4, \"i\");\n",
    "_, cc = Hecke.is_cm_field(Qi);\n",
    "function dagger( matrix )\n",
    "    ring = base_ring(matrix)\n",
    "    is_cm, ring_cc = Hecke.is_cm_field(ring);\n",
    "    if is_cm \n",
    "        return transpose(map(ring_cc,matrix));\n",
    "    else\n",
    "        @assert is_totally_real(ring);\n",
    "        return transpose(matrix);\n",
    "    end \n",
    "end;"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aa4c5ecd-fb17-4765-8d86-154b67fc06c7",
   "metadata": {},
   "source": [
    "### Cyclotomic number fields"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "28de42ac-8460-4840-a0d5-f56f148587a4",
   "metadata": {},
   "source": [
    "Here we numerically checks that the\n",
    "roots of unity $\\zeta_{2^m}^j$ for $j \\in [2^{m-2}]$ form an orthonormal basis with\n",
    "respect to inner product $ \\langle \\alpha, \\beta \\rangle = \\frac{1}{2} \\mathrm{Tr}_{K/\\mathbb{Q}} (\\alpha\\beta^\\ast)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "ca5d237e-1c13-4478-8f1d-65689d538b79",
   "metadata": {},
   "outputs": [],
   "source": [
    "function is_cyclotomic_quadratic_form_diagonal(k)\n",
    "    E, zeta = cyclotomic_field(k)\n",
    "    is_cm_ok, cc_E = Hecke.is_cm_field(E)\n",
    "    @assert is_cm_ok \n",
    "    d = degree(E)\n",
    "    Mdd = matrix_space(AbstractAlgebra.QQ,d,d)\n",
    "    integral_basis = [ zeta^j  for j in range(0,d-1) ]\n",
    "    return Mdd([tr(x*cc_E(y)) for x in integral_basis, y in integral_basis ]) == Mdd(d)\n",
    "end ;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "01ef7d18-00c6-444c-b798-9a4eb0ad40b8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "cyclotomic field for root of unity 2^1 has orthonormal basis property\n",
      "cyclotomic field for root of unity 2^2 has orthonormal basis property\n",
      "cyclotomic field for root of unity 2^3 has orthonormal basis property\n",
      "cyclotomic field for root of unity 2^4 has orthonormal basis property\n",
      "cyclotomic field for root of unity 2^5 has orthonormal basis property\n",
      "cyclotomic field for root of unity 2^6 has orthonormal basis property\n"
     ]
    }
   ],
   "source": [
    "for k in range(1,6)\n",
    "    @assert is_cyclotomic_quadratic_form_diagonal(2*2^k)\n",
    "    println(\"cyclotomic field for root of unity 2^\",k,\" has orthonormal basis property\")\n",
    "end "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2a7a00c4-2796-4b5a-b415-da2b0f5a8ed7",
   "metadata": {},
   "source": [
    "### Barnes-Wall lattices"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c2708955-236e-4058-b6fa-25d9176f9522",
   "metadata": {},
   "source": [
    "Define a basis matrix $B$ for the one-qubit Barnes-Wall lattice over $\\mathbb{Q}(i)$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "001650c9-a9d4-40af-a79c-7ad5b7e291b3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "i + 1 & 1 \\\\\n",
       "0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "i + 1 & 1 \\\\\n",
       "0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "M22 = matrix_space(Qi,2,2)\n",
    "B = M22(Qi[1+i 1; 0 1])\n",
    "latexify(B)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ac6d3a10-77cf-40df-a462-2db10f8c57c8",
   "metadata": {},
   "source": [
    "#### Dual lattice"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5d142f25-1bcc-40f7-93bd-6e06cc53ac22",
   "metadata": {},
   "source": [
    "Basis matrix of a dual lattice $(B^\\dagger)^{-1}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "3db10776-c08d-4ef2-bf5b-e5ba92ef14e2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "\\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 \\\\\n",
       "\\frac{-1}{2} \\cdot i - \\frac{1}{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "\\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 \\\\\n",
       "\\frac{-1}{2} \\cdot i - \\frac{1}{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "B_dual = dagger(B^-1)\n",
    "latexify(B_dual) "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "263a96c0-19c4-4633-a1b9-9c2afffada17",
   "metadata": {},
   "source": [
    "Check that $(B^\\dagger)^{-1} = \\frac{1}{1+i} B M$  for matrix $M$ with entries in $\\mathbb{Z}[i]$ and determinant 1;\n",
    "$(B^\\dagger)^{-1}$ and $ \\frac{1}{1+i} B$ are a basis matrices of the same lattice."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "0970d1e1-acd5-41db-bb7a-d0cba4224c6d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "i + 1 & -1 \\\\\n",
       " - i & i + 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "i + 1 & -1 \\\\\n",
       " - i & i + 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "B_dual_vs_BW = (B^-1)*((1+i)*B_dual)\n",
    "latexify(B_dual_vs_BW)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "28c1e0da-a5a0-49c5-9ce9-71b1f82c01f1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "i"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "det(B_dual_vs_BW)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dc16d7fd-cfc6-4310-bd79-1d8af1f1812e",
   "metadata": {},
   "source": [
    "Check that $B$ and its element-wise complex conjuagate $B^\\ast$ define the same lattice "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "fc8d95fb-00e4-4d6d-966b-f30b87321c66",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       " - i & 0 \\\\\n",
       "0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       " - i & 0 \\\\\n",
       "0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "B_cc_vs_BW = (B^-1)*(map(cc,B))\n",
    "latexify(B_cc_vs_BW) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "a8c3f2a3-77e6-4a14-8a5d-b762bba7f9d6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-i"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "det(B_cc_vs_BW)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fb4b72f6-45e6-4e64-b852-9f79a42c14ad",
   "metadata": {},
   "source": [
    "## Appendix"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5c9f4fab-bc38-42ae-b0c0-c3cc0027b966",
   "metadata": {},
   "source": [
    "### Useful utilities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "afed17ba-64ea-419d-a9c1-a6256f5af56f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Generator of an ideal, assuming it is a principal ideal \n",
    "function ideal_generator( principal_ideal )\n",
    "    is_pr, gen = is_principal_with_data(principal_ideal)\n",
    "    @assert is_pr\n",
    "    return gen\n",
    "end;\n",
    "\n",
    "# Convert pseudo-matrix to matrix, assuming that the base ring is a principal ideal domain so all ideals are principal\n",
    "function pseudo_matrix_to_matrix( pseudo_matrix )\n",
    "    coef_ideals = Hecke.coefficient_ideals(pseudo_matrix)\n",
    "    matr = Array(matrix(pseudo_matrix))\n",
    "    m = matrix([ [ideal_generator(coef_ideals[k]) * x for x in matr[k,:]] for k in 1:nrows(matr) if !is_zero(matr[k,:]) ])\n",
    "    return m\n",
    "end;\n",
    "\n",
    "function real_cyclotomic_field_as_subfield( root_of_unity_order::Int  ) \n",
    "    E_abs, root_of_unity = cyclotomic_field(root_of_unity_order);\n",
    "    p = minpoly(2 + root_of_unity + root_of_unity^-1);\n",
    "    real_subfield, _ = degree(p) == 1 ? rationals_as_number_field() : Hecke.number_field(p,string(\"xi_\", root_of_unity_order));\n",
    "    return real_subfield, E_abs, root_of_unity\n",
    "end \n",
    "\n",
    "function cyclotomic_field_as_relative( root_of_unity_order::Int )\n",
    "    real_subfield, E_abs, root_of_unity = real_cyclotomic_field_as_subfield(root_of_unity_order)\n",
    "    E, rel_to_abs = relative_simple_extension(E_abs,real_subfield)\n",
    "    relative_root_of_unity = inv(rel_to_abs)(root_of_unity)\n",
    "    return E, inv(rel_to_abs);\n",
    "end;\n",
    "\n",
    "function as_integer_matrix( matrix, lattice_basis_matrix )\n",
    "    lattice_basis = transpose(lattice_basis_matrix)\n",
    "    in_lattice_basis = lattice_basis^(-1) * matrix * lattice_basis\n",
    "    E, to_rel = absolute_simple_field(base_ring(matrix))\n",
    "    to_abs = inv(to_rel)\n",
    "    O_E = maximal_order(E)\n",
    "    M = change_base_ring(O_E,map(to_abs,in_lattice_basis))\n",
    "    d = nrows(M)\n",
    "    reduce(vcat,[reduce(hcat,[representation_matrix(M[r,c]) for c in 1:d ]) for r in 1:d])\n",
    "end;\n",
    "\n",
    "function list_tuples(length, max_value)\n",
    "    @assert length >= 0\n",
    "    if length == 0 \n",
    "        return [ [] ]\n",
    "    else \n",
    "        prev =  list_tuples(length-1, max_value) \n",
    "        return [vcat([k],pe) for k in 0:max_value-1 for pe in prev]\n",
    "    end \n",
    "end; "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "25fddeef-b298-40d9-9a51-42e5258900f9",
   "metadata": {},
   "source": [
    "### Generators of some finite groups common in Quantum Computing"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "927430a3-ceaa-45a7-84cc-0e6b534474b7",
   "metadata": {},
   "source": [
    "#### (Complex) Clifford groups"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "3b61ec41",
   "metadata": {},
   "outputs": [],
   "source": [
    "function clifford_group_generators( number_of_qubits )\n",
    "    F, i = cyclotomic_field(4,\"i\");\n",
    "    s2 = 1 + i\n",
    "    I = F[1 0; 0 1]\n",
    "    iI = F[i 0;0 i]\n",
    "    X = F[0 1;1 0]\n",
    "    Z = F[1 0; 0 -1]\n",
    "    H = F[1/s2 1/s2; 1/s2 -1/s2]\n",
    "    S = F[1 0; 0 i]\n",
    "    qubit_gens = [X,Z,H,S,dagger(S)]\n",
    "\n",
    "    function at(matrix, qubit)\n",
    "        reduce(kronecker_product,[ x==qubit ? matrix : I for x in 1:number_of_qubits ])\n",
    "    end \n",
    "\n",
    "    function cx( control, target )\n",
    "        Zc = at(Z,control);\n",
    "        Ic = at(I,control);\n",
    "        ((Ic+Zc)/2)*at(I,target) + ((Ic-Zc)/2)*at(X,target)\n",
    "    end  \n",
    "\n",
    "    I_full = at(I,1)\n",
    "    center = [ i^d * I_full  for d in 0:3 ]\n",
    "\n",
    "    if number_of_qubits == 1 \n",
    "        return center, qubit_gens\n",
    "    else \n",
    "        q_gens = [ at(qm,qubit) for qubit in 1:number_of_qubits for qm in qubit_gens ]\n",
    "        cx_gens = [cx(q1,q2) for q1 in 1:number_of_qubits for q2 in 1:number_of_qubits if q1 != q2 ]\n",
    "        return center, vcat(q_gens, cx_gens)\n",
    "    end \n",
    "end;"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0c23f126-5bd8-41a4-bea7-f6ae89fd051b",
   "metadata": {},
   "source": [
    "#### Real Clifford groups"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "f52e878d-6551-435f-b202-e1a0ecd7cc03",
   "metadata": {},
   "outputs": [],
   "source": [
    "function real_clifford_group_generators( number_of_qubits )\n",
    "    F, sqrt2 = quadratic_field(2);\n",
    "    I = F[1 0; 0 1]\n",
    "    mI = F[-1 0;0 -1]\n",
    "    X = F[0 1;1 0]\n",
    "    Z = F[1 0; 0 -1]\n",
    "    H = F[1/sqrt2 1/sqrt2; 1/sqrt2 -1/sqrt2]\n",
    "    qubit_gens = [X,Z,H]\n",
    "\n",
    "    function at(matrix, qubit)\n",
    "        reduce(kronecker_product,[ x==qubit ? matrix : I for x in 1:number_of_qubits ])\n",
    "    end \n",
    "\n",
    "    function cx( control, target )\n",
    "        Zc = at(Z,control);\n",
    "        Ic = at(I,control);\n",
    "        ((Ic+Zc)/2)*at(I,target) + ((Ic-Zc)/2)*at(X,target)\n",
    "    end  \n",
    "\n",
    "    I_full = at(I,1)\n",
    "    center = [ I_full, -I_full ]\n",
    "\n",
    "    if number_of_qubits == 1 \n",
    "        return center, qubit_gens\n",
    "    else \n",
    "        q_gens = [ at(qm,qubit) for qubit in 1:number_of_qubits for qm in qubit_gens ]\n",
    "        cx_gens = [cx(q1,q2) for q1 in 1:number_of_qubits for q2 in 1:number_of_qubits if q1 != q2 ]\n",
    "        return center, vcat(q_gens, cx_gens)\n",
    "    end \n",
    "end;"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1815c1f8-32cd-4865-a2dc-f39c19a69e93",
   "metadata": {},
   "source": [
    "#### Qudit Clifford groups"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "32b5b5c2-8269-4ee6-8b31-d70e36df1ab7",
   "metadata": {},
   "outputs": [],
   "source": [
    "function qudit_clifford_group_generators( number_of_qudits, d = 3 )\n",
    "    @assert number_of_qudits <= 2\n",
    "    E, root_of_unity = cyclotomic_field(d, \"ζ_$d\")\n",
    "    w = root_of_unity\n",
    "    X = matrix([[ i - 1 == j % d ? E(1) : E(0) for i in 1:d ] for j in 1:d])\n",
    "    Z = matrix([[ i == j ? w^(j-1) : E(0) for i in 1:d ] for j in 1:d])\n",
    "    wI = matrix([[ i == j ? w : E(0) for i in 1:d ] for j in 1:d])\n",
    "    I = matrix([[ i == j ? E(1) : E(0) for i in 1:d ] for j in 1:d])\n",
    "    S = matrix([[ i == j ? w^((j-1)*(j-1+d)) : E(0) for i in 1:d ] for j in 1:d])\n",
    "    sqrt_d = d % 4 == 1 ? sqrt(E(d)) : sqrt(E(-d))\n",
    "    H = matrix([[ 1/sqrt_d * w^((j-1)*(i-1)) for i in 1:d ] for j in 1:d])\n",
    "    qudit_gens = [X,Z,S,H]\n",
    "    @assert reduce( (x,y) -> x && y, [ g*dagger(g) == parent(g)(1) for g in qudit_gens ])\n",
    "\n",
    "    function at(matrix, qudit)\n",
    "        reduce(kronecker_product,[ x==qudit ? matrix : I for x in 1:number_of_qudits ])\n",
    "    end\n",
    "    \n",
    "    I_full = at(I,1)\n",
    "    center = reduce(vcat,([ [w^j * I_full, -w^j * I_full]  for j in 0:d-1 ]))\n",
    "    \n",
    "    if number_of_qudits == 1 \n",
    "        return center, qudit_gens\n",
    "    else \n",
    "        q_gens = [ at(qm,qudit) for qudit in 1:number_of_qudits for qm in qudit_gens ]\n",
    "        idx = [ (i,j) for i in 1:d for j in 1:d ]\n",
    "        sum_12 = matrix([[ ir == ic && (jc - 1 == (jr-1 + ic -1) % d) ? E(1) : E(0) for (ic,jc) in idx ] for (ir,jr) in idx ])\n",
    "        sum_21 = matrix([[ jr == jc && (ic - 1 == (ir-1 + jc -1) % d) ? E(1) : E(0) for (ic,jc) in idx ] for (ir,jr) in idx ])\n",
    "        sum_gens = [ sum_12, sum_21 ]\n",
    "        @assert reduce( (x,y) -> x && y, [ g*dagger(g) == parent(g)(1) for g in sum_gens ])\n",
    "        return center, vcat(q_gens, sum_gens)\n",
    "    end \n",
    "end;"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "507632c0-b474-4249-8284-0fb48da0c057",
   "metadata": {},
   "source": [
    "#### Rational subgroup of a Real Clifford group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "a039ec8f",
   "metadata": {},
   "outputs": [],
   "source": [
    "function rational_clifford_group_generators( number_of_qubits )\n",
    "    F,_ = rationals_as_number_field()\n",
    "    I = F[1 0; 0 1]\n",
    "    mI = F[-1 0;0 -1]\n",
    "    X = F[0 1;1 0]\n",
    "    Z = F[1 0; 0 -1]\n",
    "    H = F[1 1; 1 -1]\n",
    "    qubit_gens = [X,Z]\n",
    "\n",
    "    function at(matrix, qubit)\n",
    "        reduce(kronecker_product,[ x==qubit ? matrix : I for x in 1:number_of_qubits ])\n",
    "    end \n",
    "\n",
    "    function cx( control, target )\n",
    "        Zc = at(Z,control);\n",
    "        Ic = at(I,control);\n",
    "        ((Ic+Zc)/2)*at(I,target) + ((Ic-Zc)/2)*at(X,target)\n",
    "    end  \n",
    "\n",
    "    function cz( control, target )\n",
    "        Zc = at(Z,control);\n",
    "        Ic = at(I,control);\n",
    "        ((Ic+Zc)/2)*at(I,target) + ((Ic-Zc)/2)*at(Z,target)\n",
    "    end \n",
    "\n",
    "    I_full = at(I,1)\n",
    "    center = [ I_full, -I_full ]\n",
    "\n",
    "    if number_of_qubits == 1 \n",
    "        return center, qubit_gens\n",
    "    else \n",
    "        q_gens = [ at(qm,qubit) for qubit in 1:number_of_qubits for qm in qubit_gens ]\n",
    "        cx_gens = [cx(q1,q2) for q1 in 1:number_of_qubits for q2 in 1:number_of_qubits if q1 != q2 ]\n",
    "        cz_gens = [cz(q1,q2) for q1 in 1:number_of_qubits for q2 in 1:number_of_qubits if q1 < q2 ]\n",
    "        h_gens = [at(H,q1)*at(H,q2)/2 for q1 in 1:number_of_qubits for q2 in 1:number_of_qubits if q1 < q2 ]\n",
    "        return center, vcat(q_gens, cx_gens, cz_gens, h_gens)\n",
    "    end \n",
    "end;"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cd3aa502-b54d-4805-8156-8a489ba98382",
   "metadata": {},
   "source": [
    "#### Dihedral groups"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "27663637-ea45-4ee1-a7c2-41fbd48ccb30",
   "metadata": {},
   "outputs": [],
   "source": [
    "function dihedral_group_generators( number_of_qubits, root_of_unity = 8 )\n",
    "    F, zeta = cyclotomic_field(root_of_unity, \"ζ_$root_of_unity\");\n",
    "    I = F[1 0; 0 1]\n",
    "    X = F[0 1;1 0]\n",
    "    Z = F[1 0;0 -1]\n",
    "    D = F[1 0; 0 zeta]\n",
    "    qubit_gens = [X,Z,D]\n",
    "\n",
    "    function at(matrix, qubit)\n",
    "        reduce(kronecker_product,[ x==qubit ? matrix : I for x in 1:number_of_qubits ])\n",
    "    end \n",
    "\n",
    "    function cx( control, target )\n",
    "        Zc = at(Z,control);\n",
    "        Ic = at(I,control);\n",
    "        ((Ic+Zc)/2)*at(I,target) + ((Ic-Zc)/2)*at(X,target)\n",
    "    end  \n",
    "\n",
    "    I_full = at(I,1)\n",
    "    if root_of_unity % 2 == 0\n",
    "        center = [ zeta^d * I_full  for d in 0:root_of_unity-1 ]\n",
    "    else\n",
    "        center = reduce(vcat,[ [zeta^d * I_full, -zeta^d * I_full]  for d in 0:root_of_unity-1 ])\n",
    "    end \n",
    "\n",
    "    if number_of_qubits == 1 \n",
    "        return center, qubit_gens\n",
    "    else \n",
    "        q_gens = [ at(qm,qubit) for qubit in 1:number_of_qubits for qm in qubit_gens ]\n",
    "        cx_gens = [cx(q1,q2) for q1 in 1:number_of_qubits for q2 in 1:number_of_qubits if q1 != q2 ]\n",
    "        return center, vcat(q_gens, cx_gens)\n",
    "    end \n",
    "end;"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "97ef2bef-505a-4f7b-8176-d0407ace533a",
   "metadata": {},
   "source": [
    "#### Phased linear groups"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "78de481f-00a6-4924-915b-ff4724c3cfe7",
   "metadata": {},
   "outputs": [],
   "source": [
    "function phased_linear_group_generators( number_of_qubits, root_of_unity = 8 )\n",
    "    F, zeta = cyclotomic_field(root_of_unity, \"ζ_$root_of_unity\");\n",
    "    I = F[1 0; 0 1]\n",
    "    X = F[0 1;1 0]\n",
    "    Z = F[1 0;0 -1]\n",
    "    D = F[1 0; 0 zeta]\n",
    "    qubit_gens = [X,Z]\n",
    "\n",
    "    function at(matrix, qubit)\n",
    "        reduce(kronecker_product,[ x==qubit ? matrix : I for x in 1:number_of_qubits ])\n",
    "    end \n",
    "\n",
    "    function cx( control, target )\n",
    "        Zc = at(Z,control);\n",
    "        Ic = at(I,control);\n",
    "        ((Ic+Zc)/2)*at(I,target) + ((Ic-Zc)/2)*at(X,target)\n",
    "    end  \n",
    "\n",
    "    I_full = at(I,1)\n",
    "    if root_of_unity % 2 == 0\n",
    "        center = [ zeta^d * I_full  for d in 0:root_of_unity-1 ]\n",
    "    else\n",
    "        center = reduce(vcat,[ [zeta^d * I_full, -zeta^d * I_full]  for d in 0:root_of_unity-1 ])\n",
    "    end \n",
    "\n",
    "    diag_gens = [ diagonal_matrix(map(x-> zeta^x, tuple)) for tuple in list_tuples(2^number_of_qubits,root_of_unity) ]\n",
    "    if number_of_qubits == 1 \n",
    "        return center, vcat(qubit_gens,diag_gens)\n",
    "    else \n",
    "        q_gens = [ at(qm,qubit) for qubit in 1:number_of_qubits for qm in qubit_gens ]\n",
    "        cx_gens = [cx(q1,q2) for q1 in 1:number_of_qubits for q2 in 1:number_of_qubits if q1 != q2 ]\n",
    "        return center, vcat(q_gens, cx_gens, diag_gens)\n",
    "    end \n",
    "end;"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "126bcc6e-a7c8-4814-8e2c-0a04d7171792",
   "metadata": {},
   "source": [
    "### Lattice from group generators "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "f336efe2-b187-4c3b-81b9-22df6d6b160d",
   "metadata": {},
   "outputs": [],
   "source": [
    "function lattice_basis_from_group_generators( center_and_generators )\n",
    "    center, generators = center_and_generators\n",
    "    # calculate orbit of |0> under the generators using a simple breadth first search \n",
    "    dim = ncols(generators[1])\n",
    "    field = base_ring(generators[1])\n",
    "    root = [ k == 1 ? field(1) : field(0) for k in 1:dim ]\n",
    "    open_list = [c * root for c in center]\n",
    "    result = Set(open_list)\n",
    "    current_node_id = 1\n",
    "    while current_node_id <= length(open_list)\n",
    "        node = open_list[current_node_id]\n",
    "        current_node_id = current_node_id + 1\n",
    "        for g in generators\n",
    "            new_node = g * node \n",
    "            if new_node in result\n",
    "            else \n",
    "                push!(result,new_node)\n",
    "                push!(open_list,new_node)\n",
    "            end\n",
    "        end \n",
    "        if current_node_id % 10000 == 0 \n",
    "            print(\".\") # we are going to print some dots for very big orbits\n",
    "        end\n",
    "    end\n",
    "    # make a pseudo-matrix describing a sum of orbit vector times ring of integers\n",
    "    basis_matrix =  matrix(open_list)\n",
    "    ring_of_integers = maximal_order(field)\n",
    "    one_ideal = ideal(ring_of_integers,1)\n",
    "    basis_pseudo_matrix = pseudo_matrix(basis_matrix,[one_ideal for j in 1:length(open_list)])\n",
    "    # make basis compact using HNF for pseudo-matrices\n",
    "    pseudo_basis_hnf = pseudo_hnf(basis_pseudo_matrix)\n",
    "    return pseudo_matrix_to_matrix(pseudo_basis_hnf), length(open_list)\n",
    "end;\n",
    "\n",
    "function lattice_from_basis( basis_matrix, is_hermitian )\n",
    "    field = base_ring(basis_matrix)\n",
    "    if is_hermitian\n",
    "        V = hermitian_space(field,nrows(basis_matrix))\n",
    "        return lattice(V,basis_matrix)\n",
    "    else \n",
    "        V = quadratic_space(field,nrows(basis_matrix))\n",
    "        return lattice(V,basis_matrix)\n",
    "    end \n",
    "end;\n",
    "\n",
    "function number_of_minimal_vectors( L )\n",
    "    abs_basis = absolute_basis(L)\n",
    "    d = length(abs_basis)\n",
    "    V = ambient_space(L) \n",
    "    integer_gram = matrix([[ absolute_tr(inner_product(V,abs_basis[i],abs_basis[j])) for i in 1:d] for j in 1:d ])\n",
    "    LL = integer_lattice(gram = integer_gram)\n",
    "    return 2*length(shortest_vectors(LL))\n",
    "end;"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ed366be2-be60-4c19-afe8-ec8376f883a7",
   "metadata": {},
   "source": [
    "Simple example of computing lattice for two-qubit Real Clifford group and comparing size of the orbit to the number of minimal vectors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "104d31d1-957c-4241-898f-04cb9bb1816e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "\\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} \\\\\n",
       "0 & \\frac{1}{2} \\cdot \\sqrt{2} & 0 & \\frac{1}{2} \\cdot \\sqrt{2} \\\\\n",
       "0 & 0 & \\frac{1}{2} \\cdot \\sqrt{2} & \\frac{1}{2} \\cdot \\sqrt{2} \\\\\n",
       "0 & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "\\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} \\\\\n",
       "0 & \\frac{1}{2} \\cdot \\sqrt{2} & 0 & \\frac{1}{2} \\cdot \\sqrt{2} \\\\\n",
       "0 & 0 & \\frac{1}{2} \\cdot \\sqrt{2} & \\frac{1}{2} \\cdot \\sqrt{2} \\\\\n",
       "0 & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "is orbit the same size as the number of minimal vectors: true\n"
     ]
    }
   ],
   "source": [
    "basis_example, orbit_size = lattice_basis_from_group_generators(real_clifford_group_generators(2))\n",
    "num_minimal = number_of_minimal_vectors(lattice_from_basis(basis_example,false))\n",
    "latexify(basis_example) |> display\n",
    "println(\"is orbit the same size as the number of minimal vectors: \", num_minimal == orbit_size)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5241907a",
   "metadata": {},
   "source": [
    "### Check if matrix belongs to a group specified by a set of generators"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "827826ab",
   "metadata": {},
   "outputs": [],
   "source": [
    "function is_in_the_group( elements, center_and_generators ) \n",
    "    center,generators  = center_and_generators\n",
    "    open_list = center\n",
    "    result = Set(open_list)\n",
    "    termination_set = Set([ e for e in elements if !( e in center)])\n",
    "    max_num_elements = length(termination_set)\n",
    "    current_node_id = 1\n",
    "    num_elements_found = 0\n",
    "    # simple breadth first search that terminates when all elements has been found\n",
    "    while current_node_id <= length(open_list)\n",
    "        node = open_list[current_node_id]\n",
    "        current_node_id = current_node_id + 1\n",
    "        for g in generators\n",
    "            new_node = g * node\n",
    "            if new_node in result\n",
    "            else \n",
    "                if new_node in termination_set\n",
    "                    num_elements_found = num_elements_found + 1\n",
    "                    if num_elements_found == max_num_elements\n",
    "                        return true\n",
    "                    end\n",
    "                end \n",
    "                push!(result,new_node)\n",
    "                push!(open_list,new_node)\n",
    "            end\n",
    "        end \n",
    "        if current_node_id % 50000 == 0 \n",
    "            println(\"found/total: \", num_elements_found, \"/\" ,length(elements), \" total_matrices:\", length(open_list)) # we are going to print intermediate information for big searches\n",
    "        end\n",
    "    end\n",
    "    println(\"total group size:\", length(open_list))\n",
    "    return false\n",
    "end;\n",
    "\n",
    "function is_in_the_group( elements, center_and_generators, lattice_basis )\n",
    "    to_int(ms) = map(x-> map(y-> Int(y),Array(as_integer_matrix(x,lattice_basis))),ms)\n",
    "    return is_in_the_group(to_int(elements),(to_int(center_and_generators[1]),to_int(center_and_generators[2])))\n",
    "end;"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1ca9057a",
   "metadata": {},
   "source": [
    "### Check if common finite groups coincide with the automorphism groups "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "9117ae80-e748-476a-85b9-55f982606a26",
   "metadata": {},
   "outputs": [],
   "source": [
    "function check_lattice_properties(B_L_ext, new_center_and_gens, is_hermitian, root_order, qudit, orbit_size, check_group_completeness = true )\n",
    "    L_ext = lattice_from_basis(B_L_ext,is_hermitian)\n",
    "    num_minimal = number_of_minimal_vectors(L_ext)\n",
    "    is_transitive = orbit_size == num_minimal\n",
    "    aut_group_order = automorphism_group_order(L_ext) / length(new_center_and_gens[1])\n",
    "\n",
    "    if check_group_completeness\n",
    "        gs_ext = automorphism_group_generators(L_ext)\n",
    "        group_complete = is_in_the_group(gs_ext,new_center_and_gens,B_L_ext)\n",
    "        println(\"qudits=\",qudit,\" root_of_unity=\",root_order ,\" automorphism_group_size=\",aut_group_order, \" transitive=\", is_transitive, \" group_complete=\", group_complete)\n",
    "    else \n",
    "        println(\"qudits=\",qudit,\" root_of_unity=\",root_order ,\" automorphism_group_size=\",aut_group_order, \" transitive=\", is_transitive)\n",
    "    end \n",
    "end \n",
    "\n",
    "function show_base_change(B_L)\n",
    "    display(latexify(transpose(B_L)))\n",
    "    # uncomment for LaTeX or Julia source specifying the basis change\n",
    "    # println(\"base change=\\n\", latexify(transpose(B_L)))\n",
    "    # println(\"base change=\\n\", transpose(B_L))\n",
    "end \n",
    "\n",
    "function check_hermitian_lattice_properties(generator_map, qudit_and_roots_of_unity, include_base_case = true,  check_group_completeness = true)\n",
    "    for (qudit,roots_of_unity) in qudit_and_roots_of_unity\n",
    "        \n",
    "        center_and_gens = generator_map(qudit)\n",
    "        B_L, orbit_size = lattice_basis_from_group_generators(center_and_gens)\n",
    "        \n",
    "        show_base_change(B_L)\n",
    "        \n",
    "        if include_base_case \n",
    "            check_lattice_properties(B_L, center_and_gens, true, \"<base>\", qudit, orbit_size, check_group_completeness )\n",
    "        end \n",
    "            \n",
    "        for root_order in roots_of_unity\n",
    "            E_abs, w = cyclotomic_field(root_order)\n",
    "            E_rel, abs_to_rel = cyclotomic_field_as_relative(root_order)\n",
    "            _, sub_to_abs = is_subfield(base_ring(B_L),E_abs)\n",
    "            ring_change = x -> abs_to_rel(sub_to_abs(x))\n",
    "                \n",
    "            gen = [ map(ring_change,g) for g in center_and_gens[2] ]\n",
    "            II = parent(gen[1])(1)\n",
    "            if root_order % 2 == 1 \n",
    "                center = reduce(vcat, [ [abs_to_rel(w^j) *II, -abs_to_rel(w^j) *II]  for j in 0:root_order-1 ])\n",
    "            else \n",
    "                center = [ abs_to_rel(w^j) * II for j in 0:root_order-1 ]\n",
    "            end \n",
    "            new_center_and_gens = (center,gen)\n",
    "            B_L_ext = map(ring_change,B_L)    \n",
    "\n",
    "            check_lattice_properties(B_L_ext, new_center_and_gens, true, root_order, qudit, orbit_size  // length(center_and_gens[1]) * length(center), check_group_completeness )\n",
    "        end \n",
    "    end \n",
    "end \n",
    "\n",
    "function check_quadratic_lattice_properties(generator_map, qudit_and_roots_of_unity, include_base_case = true,  check_group_completeness = true)\n",
    "    for (qudit,roots_of_unity) in qudit_and_roots_of_unity\n",
    "        center_and_gens = generator_map(qudit)\n",
    "        B_L, orbit_size = lattice_basis_from_group_generators(center_and_gens)\n",
    "        \n",
    "        show_base_change(B_L)\n",
    "\n",
    "        if include_base_case \n",
    "            check_lattice_properties(B_L, center_and_gens, false, \"<base>\", qudit, orbit_size, check_group_completeness )\n",
    "        end \n",
    "        \n",
    "        for root_order in roots_of_unity\n",
    "            E_abs, _, _ = real_cyclotomic_field_as_subfield(root_order)\n",
    "            _, sub_to_abs = is_subfield(base_ring(B_L),E_abs)\n",
    "            ring_change = x -> sub_to_abs(x)\n",
    "                    \n",
    "            gen = [ map(ring_change,g) for g in center_and_gens[2] ]\n",
    "            center = [ parent(gen[1])(1), -parent(gen[1])(1) ]\n",
    "            new_center_and_gens = (center,gen)    \n",
    "            B_L_ext = map(ring_change,B_L)\n",
    "            \n",
    "            check_lattice_properties(B_L_ext, new_center_and_gens, false, root_order, qudit, orbit_size , check_group_completeness )\n",
    "        end \n",
    "    end \n",
    "end;"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dd1a575b",
   "metadata": {},
   "source": [
    "#### Qubit clifford group with various base rings "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "722880ef",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "\\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 \\\\\n",
       "\\frac{1}{2} \\cdot i + \\frac{1}{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "\\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 \\\\\n",
       "\\frac{1}{2} \\cdot i + \\frac{1}{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=1 root_of_unity=<base> automorphism_group_size=24 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=8 automorphism_group_size=24 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=12 automorphism_group_size=24 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=16 automorphism_group_size=24 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=20 automorphism_group_size=24 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=24 automorphism_group_size=24 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=28 automorphism_group_size=24 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=32 automorphism_group_size=24 transitive=true group_complete=true\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=2 root_of_unity=<base> automorphism_group_size=11520 transitive=true group_complete=true\n",
      "found/total: 8/10 total_matrices:80041\n",
      "qudits=2 root_of_unity=8 automorphism_group_size=11520 transitive=true group_complete=true\n",
      "found/total: 7/9 total_matrices:98929\n",
      "qudits=2 root_of_unity=12 automorphism_group_size=11520 transitive=true group_complete=true\n",
      "qudits=2 root_of_unity=16 automorphism_group_size=11520 transitive=true group_complete=true\n",
      "found/total: 7/9 total_matrices:119461\n",
      "qudits=2 root_of_unity=20 automorphism_group_size=11520 transitive=true group_complete=true\n"
     ]
    }
   ],
   "source": [
    "check_hermitian_lattice_properties(clifford_group_generators, [(1,[8,12,16,20,24,28,32]),(2,[8,12,16,20])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "5a319cf7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=2 root_of_unity=<base> automorphism_group_size=11520 transitive=true group_complete=true\n",
      "found/total: 7/11 total_matrices:126101\n",
      "qudits=2 root_of_unity=24 automorphism_group_size=11520 transitive=true group_complete=true\n",
      "found/total: 8/11 total_matrices:134176\n",
      "found/total: 9/11 total_matrices:209600\n",
      "qudits=2 root_of_unity=28 automorphism_group_size=11520 transitive=true group_complete=true\n",
      "found/total: 6/10 total_matrices:140033\n",
      "qudits=2 root_of_unity=32 automorphism_group_size=11520 transitive=true group_complete=true\n"
     ]
    }
   ],
   "source": [
    "check_hermitian_lattice_properties(clifford_group_generators, [(2,[24,28,32])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "99f8533a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccccccc}\n",
       "\\frac{1}{4} \\cdot i + \\frac{1}{4} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} \\cdot i + \\frac{1}{4} & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} \\cdot i + \\frac{1}{4} & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} \\cdot i + \\frac{1}{4} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} \\cdot i + \\frac{1}{4} & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} \\cdot i + \\frac{1}{4} & \\frac{1}{2} & 0 & 0 & \\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 & 0 \\\\\n",
       "\\frac{1}{4} \\cdot i + \\frac{1}{4} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 0 \\\\\n",
       "\\frac{1}{4} \\cdot i + \\frac{1}{4} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & \\frac{1}{2} \\cdot i + \\frac{1}{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "\"\\\\begin{equation}\\n\\\\left[\\n\\\\begin{array}{cccccccc}\\n\\\\frac{1}{4} \\\\cdot i + \\\\frac{1}{4} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}{4} \\\\cdot i + \\\\frac{1}{4} & \\\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}{4} \\\\cdot i + \\\\frac{1}{4} & 0 & \\\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}\"\u001b[93m\u001b[1m ⋯ 374 bytes ⋯ \u001b[22m\u001b[39m\" & \\\\frac{1}{2} \\\\cdot i + \\\\frac{1}{2} & 0 \\\\\\\\\\n\\\\frac{1}{4} \\\\cdot i + \\\\frac{1}{4} & \\\\frac{1}{2} & \\\\frac{1}{2} & \\\\frac{1}{2} \\\\cdot i + \\\\frac{1}{2} & \\\\frac{1}{2} & \\\\frac{1}{2} \\\\cdot i + \\\\frac{1}{2} & \\\\frac{1}{2} \\\\cdot i + \\\\frac{1}{2} & 1 \\\\\\\\\\n\\\\end{array}\\n\\\\right]\\n\\\\end{equation}\\n\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=3 root_of_unity=<base> automorphism_group_size=92897280 transitive=true\n"
     ]
    }
   ],
   "source": [
    "check_hermitian_lattice_properties(clifford_group_generators, [(3,[])],true,false)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3f2b53c1",
   "metadata": {},
   "source": [
    "#### Qutrit Clifford group with various base rings "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "28cf4d7a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{ccc}\n",
       "\\frac{-1}{3} \\cdot \\zeta_{3} + \\frac{1}{3} & 0 & 0 \\\\\n",
       "\\frac{-1}{3} \\cdot \\zeta_{3} + \\frac{1}{3} & 1 & 0 \\\\\n",
       "\\frac{-1}{3} \\cdot \\zeta_{3} + \\frac{1}{3} & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{ccc}\n",
       "\\frac{-1}{3} \\cdot \\zeta_{3} + \\frac{1}{3} & 0 & 0 \\\\\n",
       "\\frac{-1}{3} \\cdot \\zeta_{3} + \\frac{1}{3} & 1 & 0 \\\\\n",
       "\\frac{-1}{3} \\cdot \\zeta_{3} + \\frac{1}{3} & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=1 root_of_unity=<base> automorphism_group_size=216 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=9 automorphism_group_size=216 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=12 automorphism_group_size=216 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=15 automorphism_group_size=216 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=18 automorphism_group_size=216 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=21 automorphism_group_size=216 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=24 automorphism_group_size=216 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=27 automorphism_group_size=216 transitive=true group_complete=true\n"
     ]
    }
   ],
   "source": [
    "check_hermitian_lattice_properties(qudit_clifford_group_generators, [(1,[9,12,15,18,21,24,27])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "543979f0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{ccccccccc}\n",
       "\\frac{1}{3} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{3} & \\frac{2}{3} \\cdot \\zeta_{3} + \\frac{1}{3} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{3} & 0 & \\frac{1}{3} \\cdot \\zeta_{3} + \\frac{2}{3} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{3} & 0 & 0 & \\frac{1}{3} \\cdot \\zeta_{3} + \\frac{2}{3} & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{3} & 0 & 0 & 0 & \\frac{1}{3} \\cdot \\zeta_{3} + \\frac{2}{3} & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{3} & \\frac{2}{3} \\cdot \\zeta_{3} + \\frac{1}{3} & \\frac{1}{3} \\cdot \\zeta_{3} + \\frac{2}{3} & \\frac{2}{3} \\cdot \\zeta_{3} + \\frac{4}{3} & \\frac{2}{3} \\cdot \\zeta_{3} + \\frac{4}{3} & 1 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{3} & 0 & 0 & 0 & 0 & 0 & \\frac{1}{3} \\cdot \\zeta_{3} + \\frac{2}{3} & 0 & 0 \\\\\n",
       "\\frac{1}{3} & \\frac{4}{3} \\cdot \\zeta_{3} + \\frac{2}{3} & 0 & \\frac{1}{3} \\cdot \\zeta_{3} + \\frac{2}{3} & \\frac{2}{3} \\cdot \\zeta_{3} + \\frac{4}{3} & 0 & \\frac{1}{3} \\cdot \\zeta_{3} + \\frac{2}{3} & 1 & 0 \\\\\n",
       "\\frac{1}{3} & \\frac{4}{3} \\cdot \\zeta_{3} + \\frac{2}{3} & \\frac{1}{3} \\cdot \\zeta_{3} + \\frac{2}{3} & \\frac{2}{3} \\cdot \\zeta_{3} + \\frac{4}{3} & \\frac{1}{3} \\cdot \\zeta_{3} + \\frac{2}{3} & 0 & \\frac{1}{3} \\cdot \\zeta_{3} + \\frac{2}{3} & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "\"\\\\begin{equation}\\n\\\\left[\\n\\\\begin{array}{ccccccccc}\\n\\\\frac{1}{3} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}{3} & \\\\frac{2}{3} \\\\cdot \\\\zeta_{3} + \\\\frac{1}{3} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}{3} & 0 & \\\\frac{1}{3} \\\\cdot \\\\zeta_{3} + \\\\frac{2}{3} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\\"\u001b[93m\u001b[1m ⋯ 686 bytes ⋯ \u001b[22m\u001b[39m\"& \\\\frac{4}{3} \\\\cdot \\\\zeta_{3} + \\\\frac{2}{3} & \\\\frac{1}{3} \\\\cdot \\\\zeta_{3} + \\\\frac{2}{3} & \\\\frac{2}{3} \\\\cdot \\\\zeta_{3} + \\\\frac{4}{3} & \\\\frac{1}{3} \\\\cdot \\\\zeta_{3} + \\\\frac{2}{3} & 0 & \\\\frac{1}{3} \\\\cdot \\\\zeta_{3} + \\\\frac{2}{3} & 0 & 1 \\\\\\\\\\n\\\\end{array}\\n\\\\right]\\n\\\\end{equation}\\n\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=2 root_of_unity=<base> automorphism_group_size=4199040 transitive=true\n"
     ]
    }
   ],
   "source": [
    "check_hermitian_lattice_properties(qudit_clifford_group_generators, [(2,[])], true, false)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6483e904",
   "metadata": {},
   "source": [
    "#### Real Clifford group with various base rings"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "1ced21fe",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "\\frac{1}{2} \\cdot \\sqrt{2} & 0 \\\\\n",
       "\\frac{1}{2} \\cdot \\sqrt{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "\\frac{1}{2} \\cdot \\sqrt{2} & 0 \\\\\n",
       "\\frac{1}{2} \\cdot \\sqrt{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=1 root_of_unity=<base> automorphism_group_size=8 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=8 automorphism_group_size=8 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=16 automorphism_group_size=8 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=24 automorphism_group_size=8 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=32 automorphism_group_size=8 transitive=true group_complete=true\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & \\frac{1}{2} \\cdot \\sqrt{2} & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & \\frac{1}{2} \\cdot \\sqrt{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & \\frac{1}{2} \\cdot \\sqrt{2} & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & \\frac{1}{2} \\cdot \\sqrt{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=2 root_of_unity=<base> automorphism_group_size=1152 transitive=true group_complete=true\n",
      "qudits=2 root_of_unity=8 automorphism_group_size=1152 transitive=true group_complete=true\n",
      "qudits=2 root_of_unity=16 automorphism_group_size=1152 transitive=true group_complete=true\n",
      "qudits=2 root_of_unity=24 automorphism_group_size=1152 transitive=true group_complete=true\n",
      "qudits=2 root_of_unity=32 automorphism_group_size=1152 transitive=true group_complete=true\n"
     ]
    }
   ],
   "source": [
    "check_quadratic_lattice_properties(real_clifford_group_generators, [(1,[8,16,24,32]),(2,[8,16,24,32])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "63c5dda9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccccccc}\n",
       "\\frac{1}{4} \\cdot \\sqrt{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} \\cdot \\sqrt{2} & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} \\cdot \\sqrt{2} & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & 0 & 0 & \\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & 0 & 0 \\\\\n",
       "\\frac{1}{4} \\cdot \\sqrt{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} \\cdot \\sqrt{2} & 0 \\\\\n",
       "\\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & \\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & \\frac{1}{2} \\cdot \\sqrt{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "\"\\\\begin{equation}\\n\\\\left[\\n\\\\begin{array}{cccccccc}\\n\\\\frac{1}{4} \\\\cdot \\\\sqrt{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}{4} \\\\cdot \\\\sqrt{2} & \\\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}{4} \\\\cdot \\\\sqrt{2} & 0 & \\\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}{4} \\\\cdot \\\\sqrt{2} & \"\u001b[93m\u001b[1m ⋯ 276 bytes ⋯ \u001b[22m\u001b[39m\"& \\\\frac{1}{2} & 0 & \\\\frac{1}{2} & 0 & \\\\frac{1}{2} \\\\cdot \\\\sqrt{2} & 0 \\\\\\\\\\n\\\\frac{1}{4} \\\\cdot \\\\sqrt{2} & \\\\frac{1}{2} & \\\\frac{1}{2} & \\\\frac{1}{2} \\\\cdot \\\\sqrt{2} & \\\\frac{1}{2} & \\\\frac{1}{2} \\\\cdot \\\\sqrt{2} & \\\\frac{1}{2} \\\\cdot \\\\sqrt{2} & 1 \\\\\\\\\\n\\\\end{array}\\n\\\\right]\\n\\\\end{equation}\\n\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=3 root_of_unity=<base> automorphism_group_size=2580480 transitive=true\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccccccccccccccc}\n",
       "\\frac{1}{4} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & 0 & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & 0 & 0 & 0 & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & 0 & 0 & 0 & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & 0 & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & 0 & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & 0 & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & 0 & 0 & \\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{4} \\cdot \\sqrt{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} \\cdot \\sqrt{2} & 0 \\\\\n",
       "\\frac{1}{4} & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & \\frac{1}{4} \\cdot \\sqrt{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & \\frac{1}{2} & \\frac{1}{2} \\cdot \\sqrt{2} & \\frac{1}{2} \\cdot \\sqrt{2} & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "\"\\\\begin{equation}\\n\\\\left[\\n\\\\begin{array}{cccccccccccccccc}\\n\\\\frac{1}{4} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}{4} & \\\\frac{1}{4} \\\\cdot \\\\sqrt{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}{4} & 0 & \\\\frac{1}{4} \\\\cdot \\\\sq\"\u001b[93m\u001b[1m ⋯ 1991 bytes ⋯ \u001b[22m\u001b[39m\"dot \\\\sqrt{2} & \\\\frac{1}{2} & \\\\frac{1}{2} & \\\\frac{1}{2} \\\\cdot \\\\sqrt{2} & \\\\frac{1}{4} \\\\cdot \\\\sqrt{2} & \\\\frac{1}{2} & \\\\frac{1}{2} & \\\\frac{1}{2} \\\\cdot \\\\sqrt{2} & \\\\frac{1}{2} & \\\\frac{1}{2} \\\\cdot \\\\sqrt{2} & \\\\frac{1}{2} \\\\cdot \\\\sqrt{2} & 1 \\\\\\\\\\n\\\\end{array}\\n\\\\right]\\n\\\\end{equation}\\n\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=4 root_of_unity=<base> automorphism_group_size=89181388800 transitive=true\n"
     ]
    }
   ],
   "source": [
    "check_quadratic_lattice_properties(real_clifford_group_generators, [(3,[]),(4,[])],true,false)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c6f873e1",
   "metadata": {},
   "source": [
    "#### Rational subroup of a Real Clifford group "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "5abf3264",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "1 & 0 \\\\\n",
       "0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "1 & 0 \\\\\n",
       "0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=1 root_of_unity=<base> automorphism_group_size=4 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=8 automorphism_group_size=4 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=16 automorphism_group_size=4 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=24 automorphism_group_size=4 transitive=true group_complete=true\n",
      "qudits=1 root_of_unity=32 automorphism_group_size=4 transitive=true group_complete=true\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 1 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 1 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 1 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 1 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=2 root_of_unity=<base> automorphism_group_size=576 transitive=true group_complete=true\n",
      "qudits=2 root_of_unity=8 automorphism_group_size=576 transitive=true group_complete=true\n",
      "qudits=2 root_of_unity=16 automorphism_group_size=576 transitive=true group_complete=true\n",
      "qudits=2 root_of_unity=24 automorphism_group_size=576 transitive=true group_complete=true\n",
      "qudits=2 root_of_unity=32 automorphism_group_size=576 transitive=true group_complete=true\n"
     ]
    }
   ],
   "source": [
    "check_quadratic_lattice_properties(rational_clifford_group_generators, [(1,[8,16,24,32]),(2,[8,16,24,32])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "2454b7c0-12ce-4d80-8027-b7dce6134fcc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccccccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & 1 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} & 0 & 0 & \\frac{1}{2} & 1 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & 1 & 0 \\\\\n",
       "0 & \\frac{1}{2} & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccccccc}\n",
       "\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & 1 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & \\frac{1}{2} & 0 & 0 & \\frac{1}{2} & 1 & 0 & 0 \\\\\n",
       "\\frac{1}{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & 1 & 0 \\\\\n",
       "0 & \\frac{1}{2} & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=3 root_of_unity=<base> automorphism_group_size=348364800 transitive=true\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccccccccccccccc}\n",
       "\\frac{1}{4} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & 0 & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & 0 & 0 & 0 & 0 & \\frac{1}{2} & \\frac{1}{2} & \\frac{1}{2} & 1 & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{1}{2} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & \\frac{1}{2} & 0 & 0 & \\frac{1}{2} & \\frac{1}{2} & 0 & 0 & \\frac{1}{2} & \\frac{1}{2} & 0 & 0 & \\frac{1}{2} & 1 & 0 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & 1 & 0 \\\\\n",
       "\\frac{1}{4} & 0 & 0 & \\frac{1}{2} & 0 & \\frac{1}{2} & \\frac{1}{2} & 0 & 0 & \\frac{1}{2} & \\frac{1}{2} & 0 & \\frac{1}{2} & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "\"\\\\begin{equation}\\n\\\\left[\\n\\\\begin{array}{cccccccccccccccc}\\n\\\\frac{1}{4} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}{4} & \\\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}{4} & 0 & \\\\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 \"\u001b[93m\u001b[1m ⋯ 1151 bytes ⋯ \u001b[22m\u001b[39m\" \\\\frac{1}{2} & 0 & \\\\frac{1}{2} & 0 & \\\\frac{1}{2} & 0 & \\\\frac{1}{2} & 0 & \\\\frac{1}{2} & 0 & 1 & 0 \\\\\\\\\\n\\\\frac{1}{4} & 0 & 0 & \\\\frac{1}{2} & 0 & \\\\frac{1}{2} & \\\\frac{1}{2} & 0 & 0 & \\\\frac{1}{2} & \\\\frac{1}{2} & 0 & \\\\frac{1}{2} & 0 & 0 & 1 \\\\\\\\\\n\\\\end{array}\\n\\\\right]\\n\\\\end{equation}\\n\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=4 root_of_unity=<base> automorphism_group_size=44590694400 transitive=true\n"
     ]
    }
   ],
   "source": [
    "check_quadratic_lattice_properties(rational_clifford_group_generators, [(3,[]),(4,[])],true,false)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "fee23234",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "44590694400//1"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "89181388800  // 2"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "325baad4-ad9d-4af4-a29d-21024425e80a",
   "metadata": {},
   "source": [
    "#### Qudit Clifford group for d=5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "3e3a72c7-9059-42e3-97ba-6ee14dd591c5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{ccccc}\n",
       "\\frac{1}{5} \\cdot \\zeta_{5}^{3} + \\frac{2}{5} \\cdot \\zeta_{5} + \\frac{2}{5} & 0 & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{5} \\cdot \\zeta_{5}^{3} + \\frac{2}{5} \\cdot \\zeta_{5} + \\frac{2}{5} & \\frac{-3}{5} \\cdot \\zeta_{5}^{3} - \\frac{1}{5} \\cdot \\zeta_{5}^{2} + \\frac{1}{5} \\cdot \\zeta_{5} - \\frac{2}{5} & 0 & 0 & 0 \\\\\n",
       "\\frac{1}{5} \\cdot \\zeta_{5}^{3} + \\frac{2}{5} \\cdot \\zeta_{5} + \\frac{2}{5} & 0 & \\frac{-3}{5} \\cdot \\zeta_{5}^{3} - \\frac{1}{5} \\cdot \\zeta_{5}^{2} + \\frac{1}{5} \\cdot \\zeta_{5} - \\frac{2}{5} & 0 & 0 \\\\\n",
       "\\frac{1}{5} \\cdot \\zeta_{5}^{3} + \\frac{2}{5} \\cdot \\zeta_{5} + \\frac{2}{5} & \\frac{-6}{5} \\cdot \\zeta_{5}^{3} - \\frac{2}{5} \\cdot \\zeta_{5}^{2} + \\frac{2}{5} \\cdot \\zeta_{5} - \\frac{4}{5} & \\frac{-9}{5} \\cdot \\zeta_{5}^{3} - \\frac{3}{5} \\cdot \\zeta_{5}^{2} + \\frac{3}{5} \\cdot \\zeta_{5} - \\frac{6}{5} & 1 & 0 \\\\\n",
       "\\frac{1}{5} \\cdot \\zeta_{5}^{3} + \\frac{2}{5} \\cdot \\zeta_{5} + \\frac{2}{5} & \\frac{-6}{5} \\cdot \\zeta_{5}^{3} - \\frac{2}{5} \\cdot \\zeta_{5}^{2} + \\frac{2}{5} \\cdot \\zeta_{5} - \\frac{4}{5} & \\frac{-3}{5} \\cdot \\zeta_{5}^{3} - \\frac{1}{5} \\cdot \\zeta_{5}^{2} + \\frac{1}{5} \\cdot \\zeta_{5} - \\frac{2}{5} & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "\"\\\\begin{equation}\\n\\\\left[\\n\\\\begin{array}{ccccc}\\n\\\\frac{1}{5} \\\\cdot \\\\zeta_{5}^{3} + \\\\frac{2}{5} \\\\cdot \\\\zeta_{5} + \\\\frac{2}{5} & 0 & 0 & 0 & 0 \\\\\\\\\\n\\\\frac{1}{5} \\\\cdot \\\\zeta_{5}^{3} + \\\\frac{2}{5} \\\\cdot \\\\zeta_{5} + \\\\frac{2}{5} & \\\\frac{-3}{5} \\\\cdot \\\\zeta_{5}^{3} - \\\\frac{1}{5} \\\\cdot \"\u001b[93m\u001b[1m ⋯ 668 bytes ⋯ \u001b[22m\u001b[39m\"\\\\frac{-6}{5} \\\\cdot \\\\zeta_{5}^{3} - \\\\frac{2}{5} \\\\cdot \\\\zeta_{5}^{2} + \\\\frac{2}{5} \\\\cdot \\\\zeta_{5} - \\\\frac{4}{5} & \\\\frac{-3}{5} \\\\cdot \\\\zeta_{5}^{3} - \\\\frac{1}{5} \\\\cdot \\\\zeta_{5}^{2} + \\\\frac{1}{5} \\\\cdot \\\\zeta_{5} - \\\\frac{2}{5} & 0 & 1 \\\\\\\\\\n\\\\end{array}\\n\\\\right]\\n\\\\end{equation}\\n\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=1 root_of_unity=5 automorphism_group_size=3000 transitive=true group_complete=true\n"
     ]
    }
   ],
   "source": [
    "check_hermitian_lattice_properties(x -> qudit_clifford_group_generators(x,5),[(1,[5])],false)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "645f125a-0189-4487-b07c-299734bd35eb",
   "metadata": {},
   "source": [
    "#### Dihedral groups"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "88d62b81-cc21-45a1-a9dc-dc07cdd4a308",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "1 & 0 \\\\\n",
       "0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "1 & 0 \\\\\n",
       "0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=1 root_of_unity=8 automorphism_group_size=16 transitive=true group_complete=true\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "1 & 0 & 0 & 0 \\\\\n",
       "0 & 1 & 0 & 0 \\\\\n",
       "0 & 0 & 1 & 0 \\\\\n",
       "0 & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "1 & 0 & 0 & 0 \\\\\n",
       "0 & 1 & 0 & 0 \\\\\n",
       "0 & 0 & 1 & 0 \\\\\n",
       "0 & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total group size:49152\n",
      "qudits=2 root_of_unity=8 automorphism_group_size=12288 transitive=true group_complete=false\n"
     ]
    }
   ],
   "source": [
    "check_hermitian_lattice_properties(x -> dihedral_group_generators(x,8),[(1,[8]),(2,[8])],false)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bdbebee5-6313-435b-a795-23df889e6ceb",
   "metadata": {},
   "source": [
    "#### Phased linear groups"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "21a72d50-83e8-45b3-869f-ae9ebc293974",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "1 & 0 \\\\\n",
       "0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cc}\n",
       "1 & 0 \\\\\n",
       "0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=1 root_of_unity=4 automorphism_group_size=8 transitive=true group_complete=true\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "1 & 0 & 0 & 0 \\\\\n",
       "0 & 1 & 0 & 0 \\\\\n",
       "0 & 0 & 1 & 0 \\\\\n",
       "0 & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{cccc}\n",
       "1 & 0 & 0 & 0 \\\\\n",
       "0 & 1 & 0 & 0 \\\\\n",
       "0 & 0 & 1 & 0 \\\\\n",
       "0 & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qudits=2 root_of_unity=4 automorphism_group_size=1536 transitive=true group_complete=true\n"
     ]
    }
   ],
   "source": [
    "check_hermitian_lattice_properties(x -> phased_linear_group_generators(x,4),[(1,[4]),(2,[4])],false)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "209e606d-99df-4137-a1dc-068efcf5899a",
   "metadata": {},
   "source": [
    "### Sizes of various symplectic groups"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "f5a74190-084c-468d-b47e-4de5f9254b4f",
   "metadata": {},
   "outputs": [],
   "source": [
    "function symplectic_group_size( num_qudits, dimension )\n",
    "    q = dimension\n",
    "    n = num_qudits\n",
    "    return reduce((x,y) -> x*y, [(BigInt(q^(2*i))-1) for i in 1:n])*(q^(n^2))\n",
    "end \n",
    "\n",
    "function clifford_group_size( num_qudits, dimension )\n",
    "    q = dimension\n",
    "    n = num_qudits\n",
    "    return symplectic_group_size(num_qudits, dimension)* q^(2*n)\n",
    "end;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "265cf299-73ac-44bd-a6f7-43a86ca4136c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{ccc}\n",
       "2 & 1 & 24 \\\\\n",
       "2 & 2 & 11520 \\\\\n",
       "2 & 3 & 92897280 \\\\\n",
       "2 & 4 & 12128668876800 \\\\\n",
       "3 & 1 & 216 \\\\\n",
       "3 & 2 & 4199040 \\\\\n",
       "3 & 3 & 6685442749440 \\\\\n",
       "3 & 4 & 863227576820212531200 \\\\\n",
       "5 & 1 & 3000 \\\\\n",
       "5 & 2 & 5850000000 \\\\\n",
       "5 & 3 & 7140656250000000000 \\\\\n",
       "5 & 4 & 5447874427734375000000000000000 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{ccc}\n",
       "2 & 1 & 24 \\\\\n",
       "2 & 2 & 11520 \\\\\n",
       "2 & 3 & 92897280 \\\\\n",
       "2 & 4 & 12128668876800 \\\\\n",
       "3 & 1 & 216 \\\\\n",
       "3 & 2 & 4199040 \\\\\n",
       "3 & 3 & 6685442749440 \\\\\n",
       "3 & 4 & 863227576820212531200 \\\\\n",
       "5 & 1 & 3000 \\\\\n",
       "5 & 2 & 5850000000 \\\\\n",
       "5 & 3 & 7140656250000000000 \\\\\n",
       "5 & 4 & 5447874427734375000000000000000 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "size_table =  reduce( hcat, [ [q,n,clifford_group_size(n,q)] for q in [2,3,5] for n in 1:4 ]) |> transpose \n",
    "\n",
    "size_table |> latexify |> display\n",
    "# size_table |> latexify |> print "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "beb9636f-7650-430d-9e4d-d8026c821c63",
   "metadata": {},
   "source": [
    "### Tensor product structure of Basis matrices and modularity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "159b1998-3cfb-4941-8df8-04d8b30b0774",
   "metadata": {},
   "outputs": [],
   "source": [
    "function is_modular(M)\n",
    "    A = dagger(M)*M\n",
    "    F = base_ring(M)\n",
    "    O_F = maximal_order(F)\n",
    "    det_primes = [ ideal_generator(x[1]) for x in Hecke.factor(det(A)*O_F)]\n",
    "    if length(det_primes) > 1 \n",
    "        println(\"Not modular, it is necessary that determinant is a power of a prime of O_F\")\n",
    "        return false\n",
    "    elseif length(det_primes) == 1 \n",
    "        xi = det_primes[1];\n",
    "        p = xi * O_F;\n",
    "        power = valuation(det(A),p);\n",
    "        if power % nrows(M) != 0 \n",
    "            println(\"Not modular, it is necessary that determinant is a power of a prime of O_F divisible by \",nrows(M))\n",
    "            denominator_power = -minimum([ valuation(x,p) for x in Array(A)[:] if x != 0]);\n",
    "            @show denominator_power\n",
    "            A_scaled =  xi^denominator_power * A\n",
    "            A_scaled |> latexify |> display\n",
    "            @show det(A_scaled) , valuation(det(A_scaled),p)\n",
    "            return false\n",
    "        else\n",
    "            scalar_power = div(power,nrows(M))\n",
    "            A_scaled = xi^(-scalar_power) * A\n",
    "            return [a in O_F for a in Array(A_scaled)[:] ] |> all\n",
    "        end \n",
    "    elseif length(det_primes) == 0\n",
    "        return true\n",
    "    end \n",
    "    return true\n",
    "end;\n",
    "\n",
    "function is_equivalent_basis(A,B)\n",
    "    rel = A^-1*B;\n",
    "    E = base_ring(A);\n",
    "    O_E = maximal_order(E);\n",
    "    @assert abs(absolute_norm(det(rel))) == 1;\n",
    "    reduce( (a,b) -> a && b, Array(map( x -> E(x) in O_E, rel))[:])\n",
    "end;\n",
    "\n",
    "function is_equivalent_basis_rational(A,B)\n",
    "    rel = A^-1*B;\n",
    "    E = base_ring(A);\n",
    "    O_E = maximal_order(E);\n",
    "    @assert abs(absolute_norm(det(rel))) == 1;\n",
    "    reduce( (a,b) -> a && b, Array(map( x -> isinteger(x), rel))[:])\n",
    "end;"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cac79cef-c966-4bdb-a5bf-ca459f15f04f",
   "metadata": {},
   "source": [
    "#### Qutrits "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "777696bc-5f8f-4a3f-90e3-d734a4e09e02",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{ccccccccc}\n",
       " - \\zeta_{3} & 1 & 0 & 0 & 2 \\cdot \\zeta_{3} & \\zeta_{3} + 5 & 0 & \\zeta_{3} + 6 & \\zeta_{3} + 6 \\\\\n",
       "0 &  - \\zeta_{3} - 1 & 0 & 0 &  - \\zeta_{3} - 1 & -1 & 0 &  - \\zeta_{3} - 3 & -2 \\\\\n",
       "0 & 0 &  - \\zeta_{3} & 0 & 0 &  - \\zeta_{3} - 1 & 0 & 0 &  - \\zeta_{3} - 1 \\\\\n",
       "0 & 0 & 0 &  - \\zeta_{3} &  - \\zeta_{3} &  - \\zeta_{3} - 2 & 0 & -1 & -2 \\\\\n",
       "0 & 0 & 0 & 0 &  - \\zeta_{3} + 1 & -2 & 0 & -2 & -1 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 &  - \\zeta_{3} &  - \\zeta_{3} - 1 &  - \\zeta_{3} - 1 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "\"\\\\begin{equation}\\n\\\\left[\\n\\\\begin{array}{ccccccccc}\\n - \\\\zeta_{3} & 1 & 0 & 0 & 2 \\\\cdot \\\\zeta_{3} & \\\\zeta_{3} + 5 & 0 & \\\\zeta_{3} + 6 & \\\\zeta_{3} + 6 \\\\\\\\\\n0 &  - \\\\zeta_{3} - 1 & 0 & 0 &  - \\\\zeta_{3} - 1 & -1 & 0 &  - \\\\zeta_{3} - 3 & -2 \\\\\\\\\\n0 & 0 &  - \\\\zeta_{3} & 0 & 0 &  - \\\\zet\"\u001b[93m\u001b[1m ⋯ 125 bytes ⋯ \u001b[22m\u001b[39m\" & 0 &  - \\\\zeta_{3} + 1 & -2 & 0 & -2 & -1 \\\\\\\\\\n0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 \\\\\\\\\\n0 & 0 & 0 & 0 & 0 & 0 &  - \\\\zeta_{3} &  - \\\\zeta_{3} - 1 &  - \\\\zeta_{3} - 1 \\\\\\\\\\n0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 0 \\\\\\\\\\n0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 \\\\\\\\\\n\\\\end{array}\\n\\\\right]\\n\\\\end{equation}\\n\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "absolute_norm(det(rel)) = 3\n",
      "Not modular, it is necessary that determinant is a power of a prime of O_F divisible by 3\n",
      "denominator_power = 1\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{ccc}\n",
       " - \\zeta_{3} + 1 & 1 & 1 \\\\\n",
       " - \\zeta_{3} &  - \\zeta_{3} + 1 & 0 \\\\\n",
       " - \\zeta_{3} & 0 &  - \\zeta_{3} + 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "L\"\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{ccc}\n",
       " - \\zeta_{3} + 1 & 1 & 1 \\\\\n",
       " - \\zeta_{3} &  - \\zeta_{3} + 1 & 0 \\\\\n",
       " - \\zeta_{3} & 0 &  - \\zeta_{3} + 1 \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n",
       "\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(det(A_scaled), valuation(det(A_scaled), p)) = (-2*ζ_3 - 1, 1)\n",
      "Not modular, it is necessary that determinant is a power of a prime of O_F divisible by 9\n",
      "denominator_power = 2\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "\\begin{equation}\n",
       "\\left[\n",
       "\\begin{array}{ccccccccc}\n",
       "-3 \\cdot \\zeta_{3} & 2 \\cdot \\zeta_{3} + 4 &  - \\zeta_{3} + 1 & -2 \\cdot \\zeta_{3} + 2 & -2 \\cdot \\zeta_{3} + 2 &  - \\zeta_{3} &  - \\zeta_{3} + 1 &  - \\zeta_{3} &  - \\zeta_{3} \\\\\n",
       "-2 \\cdot \\zeta_{3} - 4 & -10 \\cdot \\zeta_{3} & -3 \\cdot \\zeta_{3} - 3 & -8 \\cdot \\zeta_{3} - 8 & -8 \\cdot \\zeta_{3} - 8 &  - \\zeta_{3} - 2 & -4 \\cdot \\zeta_{3} - 4 & -2 \\cdot \\zeta_{3} - 4 & -2 \\cdot \\zeta_{3} - 4 \\\\\n",
       "-2 \\cdot \\zeta_{3} - 1 & 3 & -3 \\cdot \\zeta_{3} & -4 \\cdot \\zeta_{3} & -3 \\cdot \\zeta_{3} & -2 \\cdot \\zeta_{3} - 1 &  - \\zeta_{3} & 0 & -2 \\cdot \\zeta_{3} - 1 \\\\\n",
       "-4 \\cdot \\zeta_{3} - 2 & 8 & -4 \\cdot \\zeta_{3} & -10 \\cdot \\zeta_{3} & -8 \\cdot \\zeta_{3} & -4 \\cdot \\zeta_{3} - 2 & -3 \\cdot \\zeta_{3} & -2 \\cdot \\zeta_{3} - 1 & -4 \\cdot \\zeta_{3} - 2 \\\\\n",
       "-4 \\cdot \\zeta_{3} - 2 & 8 & -3 \\cdot \\zeta_{3} & -8 \\cdot \\zeta_{3} & -10 \\cdot \\zeta_{3} & -4 \\cdot \\zeta_{3} - 2 & -3 \\cdot \\zeta_{3} & -4 \\cdot \\zeta_{3} - 2 & -2 \\cdot \\zeta_{3} - 1 \\\\\n",
       " - \\zeta_{3} & \\zeta_{3} + 2 &  - \\zeta_{3} + 1 & -2 \\cdot \\zeta_{3} + 2 & -2 \\cdot \\zeta_{3} + 2 & -3 \\cdot \\zeta_{3} & 0 & 0 & 0 \\\\\n",
       "-2 \\cdot \\zeta_{3} - 1 & 4 &  - \\zeta_{3} & -3 \\cdot \\zeta_{3} & -3 \\cdot \\zeta_{3} & 0 & -3 \\cdot \\zeta_{3} & -2 \\cdot \\zeta_{3} - 1 & -2 \\cdot \\zeta_{3} - 1 \\\\\n",
       " - \\zeta_{3} & 2 \\cdot \\zeta_{3} + 4 & 0 &  - \\zeta_{3} + 1 & -2 \\cdot \\zeta_{3} + 2 & 0 &  - \\zeta_{3} + 1 & -3 \\cdot \\zeta_{3} & 0 \\\\\n",
       " - \\zeta_{3} & 2 \\cdot \\zeta_{3} + 4 &  - \\zeta_{3} + 1 & -2 \\cdot \\zeta_{3} + 2 &  - \\zeta_{3} + 1 & 0 &  - \\zeta_{3} + 1 & 0 & -3 \\cdot \\zeta_{3} \\\\\n",
       "\\end{array}\n",
       "\\right]\n",
       "\\end{equation}\n"
      ],
      "text/plain": [
       "\"\\\\begin{equation}\\n\\\\left[\\n\\\\begin{array}{ccccccccc}\\n-3 \\\\cdot \\\\zeta_{3} & 2 \\\\cdot \\\\zeta_{3} + 4 &  - \\\\zeta_{3} + 1 & -2 \\\\cdot \\\\zeta_{3} + 2 & -2 \\\\cdot \\\\zeta_{3} + 2 &  - \\\\zeta_{3} &  - \\\\zeta_{3} + 1 &  - \\\\zeta_{3} &  - \\\\zeta_{3} \\\\\\\\\\n-2 \\\\cdot \\\\zeta_{3} - 4 & -10 \\\\cdot \\\\zeta_{\"\u001b[93m\u001b[1m ⋯ 1065 bytes ⋯ \u001b[22m\u001b[39m\"{3} + 1 & -2 \\\\cdot \\\\zeta_{3} + 2 & 0 &  - \\\\zeta_{3} + 1 & -3 \\\\cdot \\\\zeta_{3} & 0 \\\\\\\\\\n - \\\\zeta_{3} & 2 \\\\cdot \\\\zeta_{3} + 4 &  - \\\\zeta_{3} + 1 & -2 \\\\cdot \\\\zeta_{3} + 2 &  - \\\\zeta_{3} + 1 & 0 &  - \\\\zeta_{3} + 1 & 0 & -3 \\\\cdot \\\\zeta_{3} \\\\\\\\\\n\\\\end{array}\\n\\\\right]\\n\\\\end{equation}\\n\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(det(A_scaled), valuation(det(A_scaled), p)) = (-9, 4)\n",
      "[is_modular(transpose(basis)) for basis = [B3, B9]] = Bool[0, 0]\n"
     ]
    }
   ],
   "source": [
    "B3,_ = lattice_basis_from_group_generators(qudit_clifford_group_generators(1))\n",
    "B9,_ = lattice_basis_from_group_generators(qudit_clifford_group_generators(2))\n",
    "rel = B9^-1 * kronecker_product(B3,B3)\n",
    "display(latexify(rel))\n",
    "@show absolute_norm(det(rel))\n",
    "\n",
    "@show [is_modular(transpose(basis)) for basis in [B3,B9]];"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1f4d7f0a-8415-4b6d-a028-ed1444cc75b5",
   "metadata": {},
   "source": [
    "#### Real Clifford group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "e3d9b4df-b5ea-4f1c-a40f-907d8d16d3a0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "is_equivalent_basis(B4, kronecker_product(B2, B2)) = true\n",
      "is_equivalent_basis(B8, kronecker_product(B4, B2)) = true\n",
      "is_equivalent_basis(B16, kronecker_product(B4, B4)) = true\n",
      "[is_modular(transpose(basis)) for basis = [B2, B4, B8, B16]] = Bool[1, 1, 1, 1]\n"
     ]
    }
   ],
   "source": [
    "B2,_ = lattice_basis_from_group_generators(real_clifford_group_generators(1))\n",
    "B4,_ = lattice_basis_from_group_generators(real_clifford_group_generators(2))\n",
    "B8,_ = lattice_basis_from_group_generators(real_clifford_group_generators(3))\n",
    "B16,_ = lattice_basis_from_group_generators(real_clifford_group_generators(4))\n",
    "\n",
    "@show is_equivalent_basis(B4, kronecker_product(B2,B2))\n",
    "@show is_equivalent_basis(B8, kronecker_product(B4,B2))\n",
    "@show is_equivalent_basis(B16, kronecker_product(B4,B4))\n",
    "\n",
    "@show [is_modular(transpose(basis)) for basis in [B2,B4,B8,B16]];"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7ef626ab-50ec-43fa-9f72-0d267258fa6c",
   "metadata": {},
   "source": [
    "#### Complex Clifford group "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "e088006e-63e3-459c-814d-7b614cfcf96a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "..............is_equivalent_basis(BC4, kronecker_product(BC2, BC2)) = true\n",
      "is_equivalent_basis(BC8, kronecker_product(BC4, BC2)) = true\n",
      "[is_modular(transpose(basis)) for basis = [BC2, BC4, BC8]] = Bool[1, 1, 1]\n"
     ]
    }
   ],
   "source": [
    "BC2,_ = lattice_basis_from_group_generators(clifford_group_generators(1))\n",
    "BC4,_ = lattice_basis_from_group_generators(clifford_group_generators(2))\n",
    "BC8,_ = lattice_basis_from_group_generators(clifford_group_generators(3))\n",
    "BC16,_ = lattice_basis_from_group_generators(clifford_group_generators(4))\n",
    "\n",
    "@show is_equivalent_basis(BC4, kronecker_product(BC2,BC2))\n",
    "@show is_equivalent_basis(BC8, kronecker_product(BC4,BC2))\n",
    "\n",
    "@show [is_modular(transpose(basis)) for basis in [BC2,BC4,BC8]];"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ef27ab2d",
   "metadata": {},
   "source": [
    "#### Rational subgroup of a Real Clifford group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "aac131e3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(det(integer_lattice(basis_Q)), det(integer_lattice(basis_QC))) = (1//256, 1//256)\n",
      "is_equivalent_basis_rational(basis_Q, basis_QC) = false\n",
      "is_isometric(integer_lattice(basis_Q), integer_lattice(basis_QC)) = true\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "true"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function check_rational_basis(num_qubits = 3)\n",
    "    E, i = cyclotomic_field(4);\n",
    "    _, cc = Hecke.is_cm_field(E);\n",
    "    qubit_BW_basis_Qi =  E[1 1; 1+i 0];\n",
    "    BW_basis_Qi = num_qubits-1 == 1 ? qubit_BW_basis_Qi : reduce(kronecker_product, [qubit_BW_basis_Qi  for k in 1:num_qubits-1])\n",
    "    reBasis = map(x -> Hecke.QQ(cc(x) + x)//2, BW_basis_Qi )\n",
    "    imBasis = map(x -> Hecke.QQ((cc(x) - x) * (-i) )//2, BW_basis_Qi )\n",
    "    basis_Q = vcat(hcat(reBasis,imBasis),hcat(-imBasis,reBasis))/2\n",
    "    basis_QC = map( x -> Hecke.QQ(x), lattice_basis_from_group_generators(rational_clifford_group_generators(num_qubits))[1])\n",
    "    @show det(integer_lattice(basis_Q)), det(integer_lattice(basis_QC))\n",
    "    @show is_equivalent_basis_rational(basis_Q, basis_QC)\n",
    "    @show is_isometric(integer_lattice(basis_Q), integer_lattice(basis_QC))\n",
    "end\n",
    "\n",
    "check_rational_basis()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.10.3",
   "language": "julia",
   "name": "julia-1.10"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.10.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

